Revisiting Rotation Measures from the Canadian Galactic Plane Survey: the Magnetic Field in the Disk of the Outer Galaxy

Faraday rotation provides a valuable tracer of magnetic fields in the interstellar medium; catalogs of Faraday rotation measures provide key observations for studies of the Galactic magnetic field. We present a new catalog of rotation measures derived from the Canadian Galactic Plane Survey, covering a large region of the Galactic plane spanning 52 deg < l < 192 deg, -3 deg < b < 5 deg, along with northern and southern latitude extensions around l ~ 105 deg. We have derived rotation measures for 2234 sources (4 of which are known pulsars), 75% of which have no previous measurements, over an area of approximately 1300 square degrees. These new rotation measures increase the measurement density for this region of the Galactic plane by a factor of two.

==> anc/CGPS_RMTable.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                 1516 / length of dimension 1                          NAXIS2  =                 2234 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   64 / number of table fields                         TTYPE1  = 'ra      '                                                            TFORM1  = 'D       '                                                            TTYPE2  = 'dec     '                                                            TFORM2  = 'D       '                                                            TTYPE3  = 'l       '                                                            TFORM3  = 'D       '                                                            TTYPE4  = 'b       '                                                            TFORM4  = 'D       '                                                            TTYPE5  = 'pos_err '                                                            TFORM5  = 'E       '                                                            TTYPE6  = 'rm      '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'rm_err  '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'rm_width'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'rm_width_err'                                                        TFORM9  = 'E       '                                                            TTYPE10 = 'complex_flag'                                                        TFORM10 = '2A      '                                                            TTYPE11 = 'complex_test'                                                        TFORM11 = '80A     '                                                            TTYPE12 = 'rm_method'                                                           TFORM12 = '40A     '                                                            TTYPE13 = 'ionosphere'                                                          TFORM13 = '40A     '                                                            TTYPE14 = 'Ncomp   '                                                            TFORM14 = 'J       '                                                            TTYPE15 = 'stokesI '                                                            TFORM15 = 'E       '                                                            TTYPE16 = 'stokesI_err'                                                         TFORM16 = 'E       '                                                            TTYPE17 = 'spectral_index'                                                      TFORM17 = 'E       '                                                            TTYPE18 = 'spectral_index_err'                                                  TFORM18 = 'E       '                                                            TTYPE19 = 'reffreq_I'                                                           TFORM19 = 'E       '                                                            TTYPE20 = 'polint  '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'polint_err'                                                          TFORM21 = 'E       '                                                            TTYPE22 = 'pol_bias'                                                            TFORM22 = '50A     '                                                            TTYPE23 = 'flux_type'                                                           TFORM23 = '50A     '                                                            TTYPE24 = 'fracpol '                                                            TFORM24 = 'E       '                                                            TTYPE25 = 'fracpol_err'                                                         TFORM25 = 'E       '                                                            TTYPE26 = 'polangle'                                                            TFORM26 = 'E       '                                                            TTYPE27 = 'polangle_err'                                                        TFORM27 = 'E       '                                                            TTYPE28 = 'reffreq_pol'                                                         TFORM28 = 'E       '                                                            TTYPE29 = 'stokesQ '                                                            TFORM29 = 'E       '                                                            TTYPE30 = 'stokesQ_err'                                                         TFORM30 = 'E       '                                                            TTYPE31 = 'stokesU '                                                            TFORM31 = 'E       '                                                            TTYPE32 = 'stokesU_err'                                                         TFORM32 = 'E       '                                                            TTYPE33 = 'derot_polangle'                                                      TFORM33 = 'E       '                                                            TTYPE34 = 'derot_polangle_err'                                                  TFORM34 = 'E       '                                                            TTYPE35 = 'stokesV '                                                            TFORM35 = 'E       '                                                            TTYPE36 = 'stokesV_err'                                                         TFORM36 = 'E       '                                                            TTYPE37 = 'beam_maj'                                                            TFORM37 = 'D       '                                                            TTYPE38 = 'beam_min'                                                            TFORM38 = 'E       '                                                            TTYPE39 = 'beam_pa '                                                            TFORM39 = 'E       '                                                            TTYPE40 = 'reffreq_beam'                                                        TFORM40 = 'E       '                                                            TTYPE41 = 'minfreq '                                                            TFORM41 = 'E       '                                                            TTYPE42 = 'maxfreq '                                                            TFORM42 = 'E       '                                                            TTYPE43 = 'channelwidth'                                                        TFORM43 = 'E       '                                                            TTYPE44 = 'Nchan   '                                                            TFORM44 = 'J       '                                                            TTYPE45 = 'rmsf_fwhm'                                                           TFORM45 = 'E       '                                                            TTYPE46 = 'noise_chan'                                                          TFORM46 = 'E       '                                                            TTYPE47 = 'telescope'                                                           TFORM47 = '80A     '                                                            TTYPE48 = 'int_time'                                                            TFORM48 = 'E       '                                                            TTYPE49 = 'epoch   '                                                            TFORM49 = 'E       '                                                            TTYPE50 = 'interval'                                                            TFORM50 = 'E       '                                                            TTYPE51 = 'leakage '                                                            TFORM51 = 'E       '                                                            TTYPE52 = 'beamdist'                                                            TFORM52 = 'E       '                                                            TTYPE53 = 'catalog '                                                            TFORM53 = '50A     '                                                            TTYPE54 = 'dataref '                                                            TFORM54 = '400A    '                                                            TTYPE55 = 'cat_id  '                                                            TFORM55 = '40A     '                                                            TTYPE56 = 'id      '                                                            TFORM56 = 'J       '                                                            TTYPE57 = 'type    '                                                            TFORM57 = '40A     '                                                            TTYPE58 = 'flagA_name'                                                          TFORM58 = '40A     '                                                            TTYPE59 = 'flagA_value'                                                         TFORM59 = '40A     '                                                            TTYPE60 = 'flagB_name'                                                          TFORM60 = '40A     '                                                            TTYPE61 = 'flagB_value'                                                         TFORM61 = '40A     '                                                            TTYPE62 = 'flagC_name'                                                          TFORM62 = '40A     '                                                            TTYPE63 = 'flagC_value'                                                         TFORM63 = '40A     '                                                            TTYPE64 = 'notes   '                                                            TFORM64 = '200A    '                                                            VERSION = '1.1     '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             @7u¸©x¯ý@O')'WW@_îzáG®?áG®záH;#×
ÂÏ
=Ao33ÀÀUEVPA-linear fitNone=±ÅÀÀÀN©^Ë<ñ,À1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ƒ[R#®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)1€MorphologyCMosaic namea1@;óƝ@±Û@N¤Ö/?ë@`C×
=p¤¿ç×
=p£×;#×
¾úáA"ffÀÀUEVPA-linear fitNone=ЛúÀÀÀN©^Ë;Ít'À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÏÓ~KF<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGB®BpÀÀNew CGPS (Van Eck et al 2020 in prep)2€MorphologyCMosaic namea1@8Ðà¯QÎe@NwÐ(sx@`¸Që…¿öffffff;#×
Ã9°¤AB\ÀÀUEVPA-linear fitNone>FéyÀÀÀN©^Ë<zÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ßöIþLX<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGB®BpÀÀNew CGPS (Van Eck et al 2020 in prep)3€MorphologyCMosaic namea1@<H‹@O^ÅSYÛi@`=\(ö?æ¸Që…¸;#×
ÃÚqA"\ÀÀUEVPA-linear fitNone=£ñAÀÀÀN©^Ë;´9XÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'±ä¬><ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)4€MorphologyCMosaic namea1@5¿ŒqI@N˜_îðž@_Տ\(öÀ;#×
ˆ×
A‰¸ÀÀUEVPA-linear fitNone>VÀÀÀN©^Ë;Åë1À1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"f±ÁÙ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)5€MorphologyCMosaic namea1@5åJ\Ä@NɨP¾Îñ@_ÎzáG®¿ï×
=p£×;#×
Ã?¨öA•¸ÀÀUEVPA-linear fitNone>zëÄÀÀÀN©^Ë<sXÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÂbN¯Ý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)6€MorphologyCMosaic namea1@84ïK˜¶@O…â¹@`™™™™š?ã×
=p£×;#×
AÊ{A™ÂÀÀUEVPA-linear fitNone>UqÀÀÀN©^Ë;ǎŸÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''cô!Æ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)7€MorphologyCMosaic namea1@9>¼¤øK@OIò¥y@`záG®¿Ê=p£×
=;#×
Ãm¦fA¯\)ÀÀUEVPA-linear fitNone=%ÀÀÀN©^Ë; äÀ1974ApJ...194..249WPeak=õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ªdAô¸g<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)8€MorphologyCMosaic namea1@5ÿl¼k_@MÓÀKcd?@_â\(õÃÀ¸Që…;#×
À…B{ÀÀUEVPA-linear fitNone=çÀÀÀN©^Ë;žDúÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ïU`Pb<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)9€MorphologyCMosaic namea1@7ñ's'yÔ@OÁbìÂ@`\(õÿÐ;#×
Âö½qAìõÃÀÀUEVPA-linear fitNone='K4ÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'§yüò¬Å<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)10€MorphologyCMosaic namea1@<OÍ(qlG@Më|)~â
@`T(õ\À×
=p£×;#×
ÂÌÍA‰×
ÀÀUEVPA-linear fitNone<{¨'ÀÀÀN©^Ë;}ŸÓÀ1974ApJ...194..249WPeak>k…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"´ÈAÑ£<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)11€MorphologyCMosaic namea1@8ê~­ÜŸ8@MÃC#¿H@` £×
=qÀ333333;#×
Ã.\B¸RÀÀUEVPA-linear fitNone<¯#ÀÀÀN©^Ë;M °À1974ApJ...194..249WPeak>bNÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"$e´9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGB®BpÀÀNew CGPS (Van Eck et al 2020 in prep)12€MorphologyCMosaic namea1@69ڝŒ'@NgµcRŒš@_ß
=p£×¿û®záG®;#×
"(öBÀÀUEVPA-linear fitNone='×sÀÀÀN©^Ë;U¥¹À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'åÉ,áDF<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)13€MorphologyCMosaic namea1@7È|ãRF@MÊ ÌÎô@`=p£×
À™™™™™š;#×
Aì¸RB/G®ÀÀUEVPA-linear fitNone=ÍqÀÀÀN©^Ë;bÁ+À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"!¿+'x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGB®BpÀÀNew CGPS (Van Eck et al 2020 in prep)14€MorphologyCMosaic namea1@5W³µÐ@OU4Ýàߙ@_¸õ\)?®¸Që…¸;#×
Ü8RB…ÀÀUEVPA-linear fitNone= {5ÀÀÀN©^Ë;Xì–À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''H»‹ð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)15€MorphologyCMosaic namea1@<Ý7'ƒçÊ@NN@M®Å@`V¸Që…¿ô£×
=p¤;#×
ÂþÑìB5…ÀÀUEVPA-linear fitNone>ùœÀÀÀN©^Ë;bÁ+À1974ApJ...194..249WPeak<Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ï6óxî_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)16€MorphologyCMosaic namea1@7Øïö¸p.@O1¹x '@`¿©™™™™™š;#×
ÃÌØRB>
=ÀÀUEVPA-linear fitNone<cæÅÀÀÀN©^Ë:öjUÀ1974ApJ...194..249WPeak>Ÿ¾ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'žB6kr<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)17€MorphologyCMosaic namea1@4¶s>褨@Mþ^g•®ñ@_¶¸Që…À(õ\);#×
ÃÏ\B(ÌÍÀÀUEVPA-linear fitNone=sbcÀÀÀN©^Ë;t¼À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"
lµaE<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)18€MorphologyCMosaic namea1@9v홽°á@Pl)ÈÚDÝ@`
=p£×@
™™™™™š;#×
ÃÀ@§®ÀÀUEVPA-linear fitNone= •lÀÀÀN©^Ë<XßÀ1974ApJ...194..249WPeak>Iº^ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'YÃ"÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)19€MorphologyCMosaic namea2@8ÞL‡¡-@P¸D÷§ @_ÔzáG®@\(õ;#×
Â7záAEG®ÀÀUEVPA-linear fitNone>r›ÀÀÀN©^Ë<"!À1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ðI¶ym<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)20€MorphologyCMosaic namea2@:FùÚR'@PpF='š@`
¸Që…@£×
=p¤;#×
ÂB=qAPÀÀUEVPA-linear fitNone=÷ÙUÀÀÀN©^Ë<RÀ1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ö/Ðe<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)21€MorphologyCMosaic namea2@8U£³ô@P¹y~ܯz@_ÔÌÌÌÌÍ@£×
=p¤;#×
ÃõÃAI™šÀÀUEVPA-linear fitNone=œ8°ÀÀÀN©^Ë;öjUÀ1974ApJ...194..249WPeak=ƧðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ï¤ÓïÜ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)22€MorphologyCMosaic namea2@8¿‡"¸Ÿö@P^7]ºÙ@_özáG®@p£×
=q;#×
™šA¡33ÀÀUEVPA-linear fitNone='RÀÀÀN©^Ë;:çÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"\`nÉ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)23€MorphologyCMosaic namea2@6r³ÛÄ@P1zہú@_ÀQë…¸@£×
=p¤;#×
™³3A"=qÀÀUEVPA-linear fitNone>'#%ÀÀÀN©^Ë;ÎXÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'<³yɤ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)24€MorphologyCMosaic namea2@8åç/,t@P<?nc­Ö@`(õ\@\(õ\;#×
ÃYšAŒQìÀÀUEVPA-linear fitNone>)Â;ÀÀÀN©^Ë;‰ô
À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'6D‡Q›<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)25€MorphologyCMosaic namea2@8Ñ>=6Y@PˆÙ¼¦K´@_ð@
¸Që…¸;#×
Ãl€A¯×
ÀÀUEVPA-linear fitNone=OÀÀÀN©^Ë;´áÀ1974ApJ...194..249WPeak=í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'
+ñG<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)26€MorphologyCMosaic namea2@=¬ò²š«@PlXOkßµ@`9¸Që…@
\(õÃ;#×
Ã@AÚQìÀÀUEVPA-linear fitNone=´ÆçÀÀÀN©^Ë;y	lÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'?3ÐÇÖ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)27€MorphologyCMosaic namea2@<†Âêm<@O•Oç~@`=ë…¸R?òffffff;#×
ÃP:áAÁ×
ÀÀUEVPA-linear fitNone=eóÀÀÀN©^Ë;xa¦À1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'}R¨k‡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)28€MorphologyCMosaic namea2@<Ùù «@Oø§ÑQÇü@`1™™™™š?ý®záG®;#×
ÃLÍAâáHÀÀUEVPA-linear fitNone=4;ÀÀÀN©^Ë;m=†À1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?']KÚ }¹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)29€MorphologyCMosaic namea2@6E—=Ó@Pseñ³@_¾fffff?þffffff;#×
Ãk¦fAï¸ÀÀUEVPA-linear fitNone='Á"ÀÀÀN©^Ë;Õ¦À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'H4(ÕL<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)30€MorphologyCMosaic namea2@9kØÙ®*a@OΝ‰e+,@`\(õ?ô\(õ;#×
Ø.B"ÀÀUEVPA-linear fitNone<í|pÀÀÀN©^Ë;@£À1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'j–¦YÒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)31€MorphologyCMosaic namea2@7`6¿Üò@P»Ú´yv@_ÂáG®{@™™™™™š;#×
Ã8^¸AÈõÃÀÀUEVPA-linear fitNone<ÐÐhÀÀÀN©^Ë;!ß¹À1974ApJ...194..249WPeak=Ù‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'î`!cÌ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)32€MorphologyCMosaic namea2@;Þ!uíà¼@PY¶ÂC)r@`$(õ\@

=p£×
;#×
Ã@G®B…ÀÀUEVPA-linear fitNone=š,gÀÀÀN©^Ë;€uÀ1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'$÷]~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)33€MorphologyCMosaic namea2@>c¨­qÛ@Ož¦ñ®1@`W\(õ?öáG®zá;#×
ÄffB#(öÀÀUEVPA-linear fitNone=@árÀÀÀN©^Ë;$À1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'z6Ó|v<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)34€MorphologyCMosaic namea2@?" J·Ï@PV•7eÚ@`N¸Që…@p£×
=q;#×
A©…B*QìÀÀUEVPA-linear fitNone=Z³ÀÀÀN©^Ë;:KÀ1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'&ÈËU
ò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)35€MorphologyCMosaic namea2@;e·žÂ^ä@PD©E@` záG®@
=p£×
;#×
ÂôõÃBÀÀUEVPA-linear fitNone=pExÀÀÀN©^Ë;y±1À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'1ªÇ©jM<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)36€MorphologyCMosaic namea2@<uh2t@P9fmkÂP@`*záG®@=p£×
=;#×
ÃAG®AØáHÀÀUEVPA-linear fitNone>$\¼ÀÀÀN©^Ë;Œ?>À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'7öi×K³<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)37€MorphologyCMosaic namea2@7v÷ÛZ¿@Paóù'ËÂ@_Ó×
=p¤@(õ\);#×
Ãx\)B%{ÀÀUEVPA-linear fitNone=%¤jÀÀÀN©^Ë;I2À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?' 4z̃<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)38€MorphologyCMosaic namea2@7+Áž@PÏҘ)¨–@_º\(õÃ@Ç®záH;#×
Ãc×BZ™šÀÀUEVPA-linear fitNone<7ÔÀÀÀN©^Ë:û¨'À1974ApJ...194..249WPeak>/ ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ãҐÞ#Ë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)39€MorphologyCMosaic namea2@8ªÃ"€@PBôr=‡Û@_èõ\)@®záG®;#×
Ã	ã×B@…ÀÀUEVPA-linear fitNone<FÀÀÀN©^Ë;	ÀÀ1974ApJ...194..249WPeak>""ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'2J°V¢<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)40€MorphologyCMosaic namea2@<§ëKî@P8û>šØ@`.áG®{@…¸Që…;#×
è{Bp¤ÀÀUEVPA-linear fitNone=
|[ÀÀÀN©^Ë;%&–À1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'JÈè	Ï><ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)41€MorphologyCMosaic namea2@=ê
¶%@O¢žW.$@`D?ôáG®zá;#×
æ"3BN(öÀÀUEVPA-linear fitNone<ý!ÿÀÀÀN©^Ë;YKÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'x¿J+­f<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)42€MorphologyCMosaic namea2@7€³M»ÃN@P½Fdo4§@_ŏ\(ö@¸Që…¸;#×
ɋ…Bf£×ÀÀUEVPA-linear fitNone=ºÁÓÀÀÀN©^Ë:¿]yÀ1974ApJ...194..249WPeak<£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'íž¿5/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)43€MorphologyCMosaic namea2@2s•X;H,@O2x1#úò@_aG®zá¿×\(õ\;#×
ÂîW
@ò\ÀÀUEVPA-linear fitNone>!d"ÀÀÀN©^Ë<m3À1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'žcÕ¢|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)44€MorphologyCMosaic nameb1@1r/ÿ£¢@NNjïÄ%ã@_G\(õ¿ó\(õÃ;#×
Ã7æfA2{ÀÀUEVPA-linear fitNone>t;ÀÀÀN©^Ë<chñÀ1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ã!èÎ7€<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)45€MorphologyCMosaic nameb1@26ñ/@NDbJâ@_]¸Q녿úffffff;#×
ÃÍAO33ÀÀUEVPA-linear fitNone={~'ÀÀÀN©^Ë<ƒ<À1974ApJ...194..249WPeak>
=qÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'×Re9§ó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)46€MorphologyCMosaic nameb1@3êOáq\@NT%(J¨d@_˜£×
=qÀ333333;#×
Ã0'ìAw\)ÀÀUEVPA-linear fitNone=}ó¶ÀÀÀN©^Ë;ÿCBÀ1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'íð†<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)47€MorphologyCMosaic nameb1@.ÌPgõDý@N쏊y.@_Që…¸¿ð;#×
‡Ap¤ÀÀUEVPA-linear fitNone=&óõÀÀÀN©^Ë;‡TóÀ1974ApJ...194..249WPeak=ÒñªÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¶ŸÏâê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)48€MorphologyCMosaic nameb1@2}†æ5º…@O6ÃòNzs@_b=p£×
¿Õ¸Që…;#×
áHA´áHÀÀUEVPA-linear fitNone=ìšþÀÀÀN©^Ë;·,RÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'œ‹ýù#0<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)49€MorphologyCMosaic nameb1@0·ïmT…@NÛ!¿"ß@_0£×
=q¿ñ®záG®;#×
Aƒ\)Aµ×
ÀÀUEVPA-linear fitNone=­Œ*ÀÀÀN©^Ë;Õ¦À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¼6–"…b<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)50€MorphologyCMosaic nameb1@4Œyñi¦C@N˜i4*#…@_¨Që…¸¿÷\(õ\;#×
Õc×A¦\ÀÀUEVPA-linear fitNone>òúÀÀÀN©^Ë;ÁTÊÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ԁ+×<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)51€MorphologyCMosaic nameb1@2#W®K¯‡@NÍL	ßÖò@_\(õ\¿ò£×
=p¤;#×
ÂÁW
A¹®ÀÀUEVPA-linear fitNone>b¦ôÀÀÀN©^Ë;ÃLÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÁQÔ±Í<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)52€MorphologyCMosaic nameb1@,YU´³Ý@OY¬ßZÅu@^â=p£×
¿Å¸Që…;#×
­¸AÄáHÀÀUEVPA-linear fitNone=õÇÎÀÀÀN©^Ë;¯öÓÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'É4ߎ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)53€MorphologyCMosaic nameb1@0Hɯ®/@N
›p²nJ@_(õ\)À\(õÃ;#×
AœõÃAÏ33ÀÀUEVPA-linear fitNone=«áÀÀÀN©^Ë;–ÓÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"–‹vN%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)54€MorphologyCMosaic nameb1@4[]'Ùé@O%£‰8@_š=p£×
¿Ø;#×
Á­ë…A¹G®ÀÀUEVPA-linear fitNone=}€^ÀÀÀN©^Ë;-ÚÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¢`{–<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)55€MorphologyCMosaic nameb1@4zør`*@NÇc@M@_§®záH¿úzáG®{;#×
Âÿ{AÜ{ÀÀUEVPA-linear fitNone=šA_ÀÀÀN©^Ë;uÊÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Üõ6OÖ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)56€MorphologyCMosaic nameb1@0Ž)ÖÖÖÜ@O:–3\NØ@_(õ\)¿×\(õ\;#×
Ã30¤BG®ÀÀUEVPA-linear fitNone>†˜ÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'›@cü3-<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)57€MorphologyCMosaic nameb1@1PöRnQ_@Mïç£þ&ä@_JáG®{À\(õ\;#×
™33B™šÀÀUEVPA-linear fitNone<c>ÿÀÀÀN©^Ë;#/EÀ1974ApJ...194..249WPeak>A‰7ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ÿ>¥Ó$<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)58€MorphologyCMosaic nameb1@0ƒ<Š¤¹L@N!Q_çÒÀ@_/®záHÀzáG®{;#×
‹QìAÆ(öÀÀUEVPA-linear fitNone=9mÀÀÀN©^Ë;[‹¬À1974ApJ...194..249WPeak=Ðå`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¶õà<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)59€MorphologyCMosaic nameb1@-@Ðö¢	­@OªY³ú>@^îfffff?ÞzáG®;#×
BüuÃB(ffÀÀUEVPA-linear fitNone="®hÀÀÀN©^Ë;$À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'v=ƒqîÖ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)60€MorphologyCMosaic nameb1@2m†:¹e@O#ŸÌƒ@_b=p£×
¿åG®záH;#×
C—
B4®ÀÀUEVPA-linear fitNone=VõEÀÀÀN©^Ë;ÄHÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'«)è1Î<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)61€MorphologyCMosaic nameb1@4‡Í§§˜u@NNk¡àPb@_¬(õ\ÀG®záH;#×
ÃJ=BBÌÍÀÀUEVPA-linear fitNone<˜ñÀÀÀN©^Ë:úX÷À1974ApJ...194..249WPeak=Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ï&Ò[JR<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)62€MorphologyCMosaic nameb1@0x¤úLÌè@O1å.+ƒ‹@_&¸Që…¿Û×
=p£×;#×
¾ffB0ÌÍÀÀUEVPA-linear fitNone=A*ØÀÀÀN©^Ë;ÞUÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ž3ZˆX<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)63€MorphologyCMosaic nameb1@4ÐUÒ¨j@N¨âã"@_˜¿õ\(õÃ;#×
À"…BQG®ÀÀUEVPA-linear fitNone=M‰‹ÀÀÀN©^Ë;Õ¦À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÎA{\­<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)64€MorphologyCMosaic nameb1@1õíhï"@OX3Ç_"N@_QG®zá¿·
=p£×
;#×
Ã5:áB
{ÀÀUEVPA-linear fitNone=©ÀÀÀN©^Ë;Y"[À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''GºCOÒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)65€MorphologyCMosaic nameb1@+½7«ÛeN@O2PLPϧ@^ٙ™™™š¿Þffffff;#×
ÂÃp¤B\)ÀÀUEVPA-linear fitNone=ÅÖ9ÀÀÀN©^Ë;.SeÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'žò~@]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)66€MorphologyCMosaic nameb1@(î$rñ@Nrµ\ßÀ±@^¯\(õ¿ÿ™™™™™š;#×
ÂýuÃB?£×ÀÀUEVPA-linear fitNone=NFJÀÀÀN©^Ë;oÀ1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'á½·
+¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)67€MorphologyCMosaic nameb1@/~©áYԞ@O‡Y
›j@_\(õ?˅¸Që…;#×
§{B¸RÀÀUEVPA-linear fitNone=\¦ÊÀÀÀN©^Ë;CóàÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¦Àñ^<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)68€MorphologyCMosaic nameb1@)	ñäžXG@NP*іs@^°õ\)Àõ\(ö;#×
BñW
BQìÀÀUEVPA-linear fitNone<‰ 'ÀÀÀN©^Ë:úX÷À1974ApJ...194..249WPeak=ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'î€mK'|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)69€MorphologyCMosaic nameb1@-¤û.ã[§@Pë8ÓŠ@^ë…¸Qì@B\(õÃ;#×
Âi
=@ÿ\)ÀÀUEVPA-linear fitNone>EöÀÀÀN©^Ë<ƒQYÀ1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Õ¤‹Ñ^¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)70€MorphologyCMosaic nameb2@..™–@P¶yä±|@^ñë…¸R@õ\(ö;#×
ÂJp¤A(ÌÍÀÀUEVPA-linear fitNone?WŠ	ÀÀÀN©^Ë=[À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ñ3HlB<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)71€MorphologyCMosaic nameb2@1ÕÙæß[@P¢®›$¶@_:\(õÃ@
õ\(ö;#×
Âý¸RA^ffÀÀUEVPA-linear fitNone=¿ÔÀÀÀN©^Ë;âeÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'üíúH<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)72€MorphologyCMosaic nameb2@-Æ	ñºR@PÌ*,"@^îzáG®@Që…¸R;#×
·záA'ÌÍÀÀUEVPA-linear fitNone=¢¦ôÀÀÀN©^Ë;¹ËhÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'åÄ0ˆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)73€MorphologyCMosaic nameb2@0™°5z˜ñ@Pתýœ÷Ý@_@(õ\);#×
Âä
=AÀÀUEVPA-linear fitNone=kÙÀÀÀN©^Ë<MÀ1974ApJ...194..249WPeak>záÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ߺ0€&Ñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)74€MorphologyCMosaic nameb2@-¯¼e"}@P
©'t~³@^òáG®{?õ®záG®;#×
Ãe¸RA'®ÀÀUEVPA-linear fitNone>Cá‡ÀÀÀN©^Ë<±…À1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'RñöÉ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)75€MorphologyCMosaic nameb2@,ìzö¬hÆ@P‹Áq~›@^å¸Që…@
\(õ;#×
ÂôšA®¸RÀÀUEVPA-linear fitNone=‰ÏWÀÀÀN©^Ë;°J¶À1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ž%Ü.v<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)76€MorphologyCMosaic nameb2@4©Á
R@P	ú/¸M@_•¸Që…?÷\(õ\;#×
ÃaºáApõÃÀÀUEVPA-linear fitNone=ÚVXÀÀÀN©^Ë;êJŒÀ1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Uýhµ9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)77€MorphologyCMosaic nameb2@/Cs¿E{Ö@Pk:4ÝÂ@_ÌÌÌÌÍ@™™™™™š;#×
Áa¸A°\ÀÀUEVPA-linear fitNone>'&éÀÀÀN©^Ë;ÄGÃÀ1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'o¥×´<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)78€MorphologyCMosaic nameb2@,‡ž·ŒÄ@P¯âg`¢@^â\(õÃ?øzáG®;#×
ÃQ'ìA¤ÌÍÀÀUEVPA-linear fitNone=wškÀÀÀN©^Ë;—$À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'LVM`LI<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)79€MorphologyCMosaic nameb2@1=à̗Ä9@Pð÷Øÿþ†@_&záG®@ÌÌÌÌÌÍ;#×
ÂI\)A²ÀÀUEVPA-linear fitNone=¡«KÀÀÀN©^Ë<Ç;À1974ApJ...194..249WPeak=Ðå`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ò¶^qŒ¼<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)80€MorphologyCMosaic nameb2@1¦ö‰LB–@PµˆDš¡F@_4záG®@#×
=p¤;#×
B¶æfAÈ£×ÀÀUEVPA-linear fitNone>%Æ~ÀÀÀN©^Ë;˜²êÀ1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ñÀÔÛÏ:<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)81€MorphologyCMosaic nameb2@0ŠGg6W@PÙ­HM¥ë@_fffff@G®záH;#×
ÃÑìAÈõÃÀÀUEVPA-linear fitNone=Ã¥<ÀÀÀN©^Ë;²BÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Þ®äÛ[©<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)82€MorphologyCMosaic nameb2@1*™Oäœê@PÂhè@_4(õ\?ô;#×
ÃBT{A¸{ÀÀUEVPA-linear fitNone=$ò(ÀÀÀN©^Ë;iö©À1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'X¦Ñ²Äž<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)83€MorphologyCMosaic nameb2@4‹¬È±!;@P›•pv@_€Që…¸@
áG®zá;#×
Á\AÇ®ÀÀUEVPA-linear fitNone>RóÀÀÀN©^Ë;ÏÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'\~ˆ§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)84€MorphologyCMosaic nameb2@3\Gm¹<-@P³(<Â@__®záH@8Që…¸;#×
Â˙šAÌQìÀÀUEVPA-linear fitNone<ŠqÞÀÀÀN©^Ë;QRÀ1974ApJ...194..249WPeak>JÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ó^þ7S<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)85€MorphologyCMosaic nameb2@.‡£@Äd!@Pèï'o\@^öfffff@#×
=p¤;#×
Àҏ\AþffÀÀUEVPA-linear fitNone<°ÝƒÀÀÀN©^Ë;'j©À1974ApJ...194..249WPeak>B\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÖÐNÎþz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)86€MorphologyCMosaic nameb2@0yÖ»Ò8D@PsØgp2@_\(õÃ@×
=p£×;#×
ÃmºáAÝ\)ÀÀUEVPA-linear fitNone= ÏÀÀÀN©^Ë;D›¦À1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ú­X³<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)87€MorphologyCMosaic nameb2@2uÀ<»@PýH³à@_W
=p£×?ø=p£×
=;#×
Ã&¨öAùG®ÀÀUEVPA-linear fitNone=!ÊÁÀÀÀN©^Ë;:KÀ1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'OÖ[|"‹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)88€MorphologyCMosaic nameb2@4-"5Öåp@P¸Ú›â@_s…¸Qì@¸Që…¸;#×
ÃA×
B™šÀÀUEVPA-linear fitNone<üPHÀÀÀN©^Ë;S®hÀ1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ïù¸]K~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)89€MorphologyCMosaic nameb2@*ÃBiÂd@Pñúÿš¦@^ÈQë…¸@£×
=p¤;#×
ÂÛ
=AәšÀÀUEVPA-linear fitNone=°ÀÀÀN©^Ë;‰ 'À1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ò2›N7W<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)90€MorphologyCMosaic nameb2@5†_÷µÈ@PNužÍh@_¬(õ\?ù®záG®;#×
Ãr)Añ…ÀÀUEVPA-linear fitNone=Ž¾àÀÀÀN©^Ë;G:½À1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'RÏäðr<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)91€MorphologyCMosaic nameb2@5s8ùŽ/í@OÒDÙØËw@_¯
=p£×?ðffffff;#×
ÂØp¤BffÀÀUEVPA-linear fitNone==1ºÀÀÀN©^Ë;5ˆãÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'il–í«<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCGBpÀÀNew CGPS (Van Eck et al 2020 in prep)92€MorphologyCMosaic nameb2@.~+±|@PA˼/§¹@^ü(õ\@ffffff;#×
ÂäBë…ÀÀUEVPA-linear fitNone=6&ÀÀÀN©^Ë;YKÀ1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'2ú+5üú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)93€MorphologyCMosaic nameb2@.Ts#f@Pڝ-R>@^ôzáG®@=p£×
=;#×
ÀœÌÍBQìÀÀUEVPA-linear fitNone<•WÀÀÀN©^Ë;c^À1974ApJ...194..249WPeak>1'ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Þ2_Íò/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)94€MorphologyCMosaic nameb2@1P'=Ž¥@PC¢££l@_3×
=p¤@;#×
æìÍB™šÀÀUEVPA-linear fitNone=$‰LÀÀÀN©^Ë;2éÍÀ1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'1äq3ß<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)95€MorphologyCMosaic nameb2@3"!5DzN@PNcßsE@_o®záH@;#×
ÂÚBë…ÀÀUEVPA-linear fitNone<ö@dÀÀÀN©^Ë;ÓÀ1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'+~sâã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)96€MorphologyCMosaic nameb2@3¼΁;@Pã&l@_g\(õ@G®záH;#×
Â'®BH…ÀÀUEVPA-linear fitNone<îÀÀÀN©^Ë;6À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ꆦaùƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)97€MorphologyCMosaic nameb2@)b'ß_@Pšª']C@^·\(õ@\(õ\;#×
Ã/:áB2¸ÀÀUEVPA-linear fitNone<œË}ÀÀÀN©^Ë;øbÀ1974ApJ...194..249WPeak=ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'R'¶'\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)98€MorphologyCMosaic nameb2@/zSÕB@P$
'÷æ}@_záG®?ûp£×
=q;#×
Ä
C3BY(öÀÀUEVPA-linear fitNone<…‡"ÀÀÀN©^Ë;@£À1974ApJ...194..249WPeak>2-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'DÌuB<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)99€MorphologyCMosaic nameb2@"µfÔ&Ö6@N?S3(@^M¸Që…À£×
=p¤;#×
ø@hõÃÀÀUEVPA-linear fitNone?¹0ÀÀÀN©^Ë=ßÓoÀ1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ôɌ¾}<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)100€MorphologyCMosaic namec1@(«"¡€'@OGÉrŽM@^£…¸Qì¿ä;#×
Â-A-G®ÀÀUEVPA-linear fitNone=åoüÀÀÀN©^Ë;òϖÀ1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¤5µ÷Þ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)101€MorphologyCMosaic namec1@(jG]úÅu@O4'
šÚ@^¨Që…¸¿Ýp£×
=q;#×
Âì×
A‰33ÀÀUEVPA-linear fitNone>&$ÝÀÀÀN©^Ë;îÀ1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Pc$‡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)102€MorphologyCMosaic namec1@$)NÄ"¦@Mü`ËbD@^b\(õÃÀõ\(ö;#×
®W
AhQìÀÀUEVPA-linear fitNone<áïtÀÀÀN©^Ë;ÃLÀ1974ApJ...194..249WPeak>TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"0Šz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)103€MorphologyCMosaic namec1@&
¤›ÌÜâ@Oå22@^"ÌÌÌÌÍ¿äzáG®{;#×
ÁC…Aœ{ÀÀUEVPA-linear fitNone<íÐSÀÀÀN©^Ë;S£À1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¥¤ut<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)104€MorphologyCMosaic namec1@%­,'
@O="S¯;@^w\(õ¿Ø;#×
Âç®A–ÌÍÀÀUEVPA-linear fitNone=Ê(xÀÀÀN©^Ë;ÁçÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'šcŸÀz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)105€MorphologyCMosaic namec1@(V¿n+Ø@N¡F§I`k@^¦fffff¿ù\(õÃ;#×
ÃOÑìA±®ÀÀUEVPA-linear fitNone<¤i×ÀÀÀN©^Ë;›ùÆÀ1974ApJ...194..249WPeak>gl‹ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÐÏè?­º<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)106€MorphologyCMosaic namec1@Ù&ë52Û@N8U¥ênº@^G®záÀ\(õ;#×
öÎA€£×ÀÀUEVPA-linear fitNone=ÝcˆÀÀÀN©^Ë;½º
À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'÷h'¸eÀ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)107€MorphologyCMosaic namec1@¬ €æ@NVlp4=@]ڏ\(õÃÀ;#×
Ãã<)A ffÀÀUEVPA-linear fitNone>ÏÀÀÀÀN©^Ë;‰ 'À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ì-kCõ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)108€MorphologyCMosaic namec1@&:Ký
?'@MñCö§k@^ƒ…¸QìÀÌÌÌÌÌÍ;#×
AÈ=qAÂÀÀUEVPA-linear fitNone>jüÀÀÀN©^Ë<ÂãÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"y=­<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)109€MorphologyCMosaic namec1@&˜šD›³Ç@Mþ^±ÜPå@^‰™™™™šÀ;#×
ÂSA¾ÌÍÀÀUEVPA-linear fitNone=ׂÔÀÀÀN©^Ë;­ÚÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"
l˜Øy<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)110€MorphologyCMosaic namec1@›Œ Ã@@NÝÿΗ©H@]ŸQì¿ìzáG®{;#×
Ã~}qAÌáHÀÀUEVPA-linear fitNone=½6øÀÀÀN©^Ë;[‹¬À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'»4 mv|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)111€MorphologyCMosaic namec1@iøÁ/X@O‡¿¿
*@^(õ\?ҏ\(õ;#×
Ñk…B
™šÀÀUEVPA-linear fitNone=±&éÀÀÀN©^Ë;‡¨ÖÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¿%¹j<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)112€MorphologyCMosaic namec1@ ºY¿ˆÇØ@O5£V,'@^5p£×
=¿ä;#×
Ã@—
BÌÍÀÀUEVPA-linear fitNone=}ÔÀÀÀN©^Ë;èhÀ1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'§©èvHÃ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)113€MorphologyCMosaic namec1@Ç
Qž@Må`îë¦z@]¿®záHÀ¸Që…¸;#×
ÃnBõÃÀÀUEVPA-linear fitNone<ìÔªÀÀÀN©^Ë;}ŸÓÀ1974ApJ...194..249WPeak>bNÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"‡h<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)114€MorphologyCMosaic namec1@sðv
U@OrdàtÛ@]ð?Èõ\(ö;#×
ÃøUÃAýp¤ÀÀUEVPA-linear fitNone<ø7µÀÀÀN©^Ë;4áÀ1974ApJ...194..249WPeak=ÊÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ˆ‡ß1/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)115€MorphologyCMosaic namec1@!\	²Üã)@NώÐË£@^6fffffÀQë…¸R;#×
ÛHöBQìÀÀUEVPA-linear fitNone=W6ÀÀÀN©^Ë;\Û8À1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ûòé_R<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)116€MorphologyCMosaic namec1@ćwã@Nq¢‰\Ý@]ÜÌÌÌÌÍ¿ü£×
=p¤;#×
ÃRÌÍAîQìÀÀUEVPA-linear fitNone<Ò²ÀÀÀÀN©^Ë;º4À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'â"'ˆÏH<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)117€MorphologyCMosaic namec1@:k¤[Ù@N¢"Û»`@^õ\)¿÷×
=p£×;#×
ÃG®B£×ÀÀUEVPA-linear fitNone=¶ígÀÀÀN©^Ë;6ØoÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ѐ›Å6ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)118€MorphologyCMosaic namec1@Ÿ'Nh@NÉÌ«}|˜@^záG®¿òÌÌÌÌÌÍ;#×
Ã(öB#õÃÀÀUEVPA-linear fitNone=3ÀÀÀN©^Ë;-àÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÂUk«ã6<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)119€MorphologyCMosaic namec1@ÌBü9@N‰¡~Ç@]í\(ö¿úzáG®;#×
Ãò¹šBVp¤ÀÀUEVPA-linear fitNone=y}ÀÀÀN©^Ë;@£À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ù^e¶'G<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)120€MorphologyCMosaic namec1@' ÒvÕ½a@P@ª'ø@^ £×
=q@
õ\(ö;#×
œuÃA"ffÀÀUEVPA-linear fitNone>sÍÝÀÀÀN©^Ë<S£À1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'k$Ãê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)121€MorphologyCMosaic namec2@" Ë'Õ…B@PÁÖåøW@^báG®{@\(õÃ;#×
ÁTõÃAmp¤ÀÀUEVPA-linear fitNone=¹dÀÀÀN©^Ë;šþÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ë^EäÁ!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)122€MorphologyCMosaic namec2@#5R(-Rc@PéMKòÔ@^l(õ\@8Që…¸;#×
Á&\AtõÃÀÀUEVPA-linear fitNone>sCÀÀÀN©^Ë<)8À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ö ¿.ý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)123€MorphologyCMosaic namec2@"N%‡SÚ@Oý6dò‹@^Vfffff?òffffff;#×
Âê8RALQìÀÀUEVPA-linear fitNone=YUqÀÀÀN©^Ë;28À1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'[æ¸Ûò/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)124€MorphologyCMosaic namec2@»?x±@P|+[òX'@]ó…¸Qì@

=p£×
;#×
ÃMøRAÆffÀÀUEVPA-linear fitNone=®œËÀÀÀN©^Ë;›¥ãÀ1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'FPþŸ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)125€MorphologyCMosaic namec2@$Jæ"¡ö@PGÚ%ñC@^r\(õÃ@333333;#×
@š\AÄ=qÀÀUEVPA-linear fitNone=æóõÀÀÀN©^Ë;"ÈŸÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'/g/î.ï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)126€MorphologyCMosaic namec2@!Ìÿ…Ú§@Pžë.Ã@^Vfffff@
G®záH;#×
·Bp¤ÀÀUEVPA-linear fitNone<ñkÀÀÀN©^Ë;\3rÀ1974ApJ...194..249WPeak=çl‹ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ýþym=	<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)127€MorphologyCMosaic namec2@·†ÆÎÂ
@P^´Ïf©@]Õp£×
=@¸Që…¸;#×
ûQìBë…ÀÀUEVPA-linear fitNone<ÒܱÀÀÀN©^Ë;Eë1À1974ApJ...194..249WPeak>JÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"z2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)128€MorphologyCMosaic namec2@'`!Þ"(@P-.'žâ@]¾fffff@õ\(ö;#×
æ.B&×
ÀÀUEVPA-linear fitNone<vè)ÀÀÀN©^Ë;-àÀ1974ApJ...194..249WPeak> ĜÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'?H"tì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)129€MorphologyCMosaic namec2@ Šp/˜@Pt(ŠØ	×@^C…¸Qì@záG®;#×
ÃG0¤A¿33ÀÀUEVPA-linear fitNone<õY´ÀÀÀN©^Ë;y	lÀ1974ApJ...194..249WPeak>%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Í:}V<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)130€MorphologyCMosaic namec2@&ã¤/ÅHC@PR"Vé$I@^•Â\(ö@ffffff;#×
Ã4"{B\)ÀÀUEVPA-linear fitNone=¦¿‡ÀÀÀN©^Ë;¨ÖÀ1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?')I¨³;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)131€MorphologyCMosaic namec2@θd®@Pl œŒ'Ý@]Ø@…¸Që…;#×
Á£…B™šÀÀUEVPA-linear fitNone=_"ËÀÀÀN©^Ë;6ØoÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ïÐ\ð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)132€MorphologyCMosaic namec2@AAI@P*5ȐÝç@^#×
=p¤?þ=p£×
=;#×
B'ž¸B9ffÀÀUEVPA-linear fitNone<¦ÞüÀÀÀN©^Ë;2éÍÀ1974ApJ...194..249WPeak>™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Aañµç<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)133€MorphologyCMosaic namec2@!üò³e'@PVUf@^PQë…¸?÷\(õ\;#×
ó~¸B)ë…ÀÀUEVPA-linear fitNone=kšÀÀÀN©^Ë;†À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'OÓ>†˜«<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)134€MorphologyCMosaic namec2@$¬ûf#>@P/¸‹áÔ@^v¸Që…?þQë…¸R;#×
Âû®B1záÀÀUEVPA-linear fitNone=c'âÀÀÀN©^Ë;²êÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'=ÀñUÌÍ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)135€MorphologyCMosaic namec2@(ɇã§8=@P™O¹¶@^¯®záH@(õ\);#×
CõBL(öÀÀUEVPA-linear fitNone=-àÀÀÀN©^Ë:÷¹àÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'8¯O1§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)136€MorphologyCMosaic namec2@#'åÎËjƒ@P{ê½E:Ä@^j\(õÃ@\(õÃ;#×
ÃáHBWÀÀUEVPA-linear fitNone=ͳ}ÀÀÀN©^Ë;.SeÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'j¶M¬2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)137€MorphologyCMosaic namec2@vbZÀ™}©@M»	ÁG@\à£×
=qÀzáG®{;#×
Ã*LÍA…ÀÀUEVPA-linear fitNone>>2 ÀÀÀN©^Ë<G¸'À1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"'¥Öm|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)138€MorphologyCMosaic named1?¹ÖKFG)V@O ê-¢@]Aë…¸R¿¡ë…¸Qì;#×
ѨöA5™šÀÀUEVPA-linear fitNone>'ºÀÀÀN©^Ë<5ÜÆÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¤HOÙ3Ý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)139€MorphologyCMosaic named1@lÀ€äqé@O"ÅâðÊç@]ÌÌÌÌÌÍ?Ùë…¸Qì;#×
ÄÖfA&ffÀÀUEVPA-linear fitNone>©cÀÀÀN©^Ë<x
ÃÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''J–lÓ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)140€MorphologyCMosaic named1?×.+Èéö@NßÔ.i@].záG®Àõ\(ö;#×
Ã3¨öA,ÌÍÀÀUEVPA-linear fitNone>öÀÀÀN©^Ë<ñÀ1974ApJ...194..249WPeak=—PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"±þK±m<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)141€MorphologyCMosaic named1?û€ßq¾ÊI@MØxÁ08@]U¸Që…À\(õ;#×
Ã7šAÀÀUEVPA-linear fitNone=…]¢ÀÀÀN©^Ë<ª;À1974ApJ...194..249WPeak>#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"­jô{<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)142€MorphologyCMosaic named1@vm¨+÷dE@NC?É;ðJ@]\(ö¿ù™™™™™š;#×
@Þ¸RAXzáÀÀUEVPA-linear fitNone>E·ÀÀÀN©^Ë;þ›|À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'óQ¬HŒã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)143€MorphologyCMosaic named1?֓8Éàñ@N1™àÏÞ@]2=p£×
¿þ=p£×
=;#×
¸¸RA'{ÀÀUEVPA-linear fitNone=Û ¥ÀÀÀN©^Ë<ìÕÀ1974ApJ...194..249WPeak=—PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ú$_Ü®d<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)144€MorphologyCMosaic named1@vsh"§Da@Ol CÊø@]0?ä(õ\);#×
Ã?aHA×
ÀÀUEVPA-linear fitNone=Õ-#ÀÀÀN©^Ë;Ùè>À1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Š£'£(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)145€MorphologyCMosaic named1@÷%à^Ä@O_sHó@]‰™™™™š?Ðõ\(ö;#×
üÑìAÁG®ÀÀUEVPA-linear fitNone=qvÀÀÀN©^Ë;¦v!À1974ApJ...194..249WPeak>¬ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ŽÒ<ýÆÎ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)146€MorphologyCMosaic named1@jWª›@N
€êßHw@]d(õ\À…¸Që…;#×
ÃG®AŠffÀÀUEVPA-linear fitNone=¨ÀÀÀN©^Ë;ƒº4À1974ApJ...194..249WPeak=ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?" ¬VÁ!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)147€MorphologyCMosaic named1@vF Û}û@NóAÆœ@\ÐQë…¸?Ž¸Që…¸;#×
Ã	ìA33ÀÀUEVPA-linear fitNone<´$_ÀÀÀN©^Ë;`ÉÚÀ1974ApJ...194..249WPeak>6E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'³Ã5"g<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)148€MorphologyCMosaic named1?öȦk6¸i@MÒ~¡XÀ¤@]K33333À¸Që…¸;#×
ÛÎA¨QìÀÀUEVPA-linear fitNone=@$³ÀÀÀN©^Ë;§çÀ1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"m[ö5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)149€MorphologyCMosaic named1@vYAî5Ke@N›P…ånj@\èõ\)¿éG®záH;#×
A…¸A¤õÃÀÀUEVPA-linear fitNone<âCWÀÀÀN©^Ë;VõEÀ1974ApJ...194..249WPeak=í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Òö=Œ`<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)150€MorphologyCMosaic named1@vH:l2@N\š–%wÇ@\ÁG®zá¿ò=p£×
=;#×
Ãœ)A®záÀÀUEVPA-linear fitNone<ÖËSÀÀÀN©^Ë;h§À1974ApJ...194..249WPeak>
OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'éã
̜<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)151€MorphologyCMosaic named1@vpFas+@NÅ=A(­~@]£×
=q¿ä;#×
Ã.A«×
ÀÀUEVPA-linear fitNone=¥·ÀÀÀN©^Ë;R^ÝÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ãóˆæ§³<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)152€MorphologyCMosaic named1@v4¼+׎@O¯ˆšš@\µp£×
=?ڏ\(õ;#×
Ã,G®AÅë…ÀÀUEVPA-linear fitNone=P›úÀÀÀN©^Ë;'j©À1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'§€Ô[<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)153€MorphologyCMosaic named1@vy"¤6@NþÉ?µŸÝ@]/
=p£×¿Î¸Që…¸;#×
ÃÆ÷
Aõ×
ÀÀUEVPA-linear fitNone<ݬïÀÀÀN©^Ë;Õ¦À1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¯À­òyÐ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)154€MorphologyCMosaic named1@vdðÅié,@Nò¸…¼3@]£×
=q¿Ê=p£×
=;#×
Ãc¦fAæQìÀÀUEVPA-linear fitNone=ç(cÀÀÀN©^Ë;_zNÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'³ó{Ȟ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)155€MorphologyCMosaic named1@vpSôí"§@Nåakø@](õ\¿ØQë…¸R;#×
Ò¹šB×
ÀÀUEVPA-linear fitNone=HªÀÀÀN©^Ë;$À1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¸œð‹_½<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)156€MorphologyCMosaic named1@凎Bn@NBZbê
@]vzáG®¿ÿ¸Që…;#×
Ã¥¼)AíÀÀUEVPA-linear fitNone=£n/ÀÀÀN©^Ë;;nÖÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'óÀæRÍÍ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)157€MorphologyCMosaic named1@v[nÂÐ!@M¤•ò÷@\ÐQë…¸Àp£×
=q;#×
ÃNÇ®B£×ÀÀUEVPA-linear fitNone=&ªÀÀÀN©^Ë;>µ³À1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"0ˆ†RÓ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)158€MorphologyCMosaic named1@	bô#Ü@OAA5Õ@]™ë…¸R¿ØQë…¸R;#×
ÃluÃB
…ÀÀUEVPA-linear fitNone=f1ùÀÀÀN©^Ë;0J¶À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¨ºÆ9QÁ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)159€MorphologyCMosaic named1@û1éÕ@ObÒ_…š@]‰ë…¸R?ҏ\(õ;#×
ÃÙffB …ÀÀUEVPA-linear fitNone=iìÀÀÀN©^Ë;G:½À1974ApJ...194..249WPeak=Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'»Ò™"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)160€MorphologyCMosaic named1?ðý·e£¢¶@ON<¥}'è@]b=p£×
?ÎzáG®;#×
ÂßBAüõÃÀÀUEVPA-linear fitNone=˜ÝÀÀÀN©^Ë;VMÀ1974ApJ...194..249WPeak=ƧðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"ŸCõÃÖ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)161€MorphologyCMosaic named1@{&âRµí@NY13‰š@]ª\(õÿþ(õ\);#×
Ã\ÀB\ÀÀUEVPA-linear fitNone=ÂzÀÀÀN©^Ë;B¤UÀ1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ë&"­í©<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)162€MorphologyCMosaic named1@ xiT9@N5b)Ӕd@]hQë…¸ÀzáG®;#×
Ã
=B#ffÀÀUEVPA-linear fitNone=³8qÀÀÀN©^Ë;/¢ðÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ø"i–•9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)163€MorphologyCMosaic named1@vDú+4ÍG@O
é	m£@\љ™™™š?ÌÌÌÌÌÌÍ;#×
ÃI8RB™šÀÀUEVPA-linear fitNone<ÿ.IÀÀÀN©^Ë:ÿ—$À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ª…a§À·<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)164€MorphologyCMosaic named1@vc·G¬+O@Nu…f™ñÞ@\øQë…¸¿òffffff;#×
Â<…B4™šÀÀUEVPA-linear fitNone=‰f{ÀÀÀN©^Ë;'çÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'൬Ä]È<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)165€MorphologyCMosaic named1@v\fÿ(i@NU0
Æ@\æ¸Që…¿õ…¸Që…;#×
BºaHB\(öÀÀUEVPA-linear fitNone>VÖÀÀÀN©^Ë;!ß¹À1974ApJ...194..249WPeak<£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ì¢ØJY7<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)166€MorphologyCMosaic named1@v:¨÷v@Nà†*»@\¸¿¡ë…¸Qì;#×
A²õÃB%£×ÀÀUEVPA-linear fitNone<zX÷ÀÀÀN©^Ë:óË>À1974ApJ...194..249WPeak=ûçmÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ºQô™j<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)167€MorphologyCMosaic named1@U,›•Ñ@NØÅ4R*@]
=p£×¿êzáG®;#×
ÃæfBk33ÀÀUEVPA-linear fitNone=?ûÀÀÀN©^Ë;Ì÷À1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'½F4ïç<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)168€MorphologyCMosaic named1@vSEsO*@Nžð7§@\ݏ\(ö¿ç333333;#×
ÁŸë…BVQìÀÀUEVPA-linear fitNone=Y"[ÀÀÀN©^Ë:å`BÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ñöú¶B<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)169€MorphologyCMosaic named1?ë†ëÑ}Ur@N]Ý¿æ\@]FzáG®¿ù™™™™™š;#×
Â-(öAðÌÍÀÀUEVPA-linear fitNone=XâÀÀÀN©^Ë;XDÐÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'é¼~ѽ*<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)170€MorphologyCMosaic named1@£–ÇÐ@@O—Ü€%@]—®záH?噙™™™š;#×
ôk…B[záÀÀUEVPA-linear fitNone<ȟAÀÀÀN©^Ë;—xÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'|?ˆ'÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)171€MorphologyCMosaic named1@v3טòr@Ox‡L)@\Àõ\)?òzáG®{;#×
Âò\@´záÀÀUEVPA-linear fitNone>ÛÀÀÀN©^Ë<›À1974ApJ...194..249WPeak>C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'†«ifº<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)172€MorphologyCMosaic named2@vG"o¶»@O†Æ]gn
@\åp£×
=?ñë…¸Qì;#×
Ã}Ô{A:¸RÀÀUEVPA-linear fitNone>gÀnÀÀÀN©^Ë<
:çÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÖêýO<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)173€MorphologyCMosaic named2@v=5íÉEÊ@PZ੕h>@\úáG®{@×
=p£×;#×
'AÀÀUEVPA-linear fitNone=U<ÞÀÀÀN©^Ë<oÀ1974ApJ...194..249WPeak>™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'$J±'w<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)174€MorphologyCMosaic named2@vUz`²2@P·úŽZÓ@]8Që…¸@ð£×
=q;#×
Ã!.@ÿ\)ÀÀUEVPA-linear fitNone=ºh²ÀÀÀN©^Ë<HtÀ1974ApJ...194..249WPeak>1'ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ðqÌõZ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)175€MorphologyCMosaic named2@v$O'ڙ@PtyMæ@\Ú=p£×
@(õ\);#×
Ã$™šAO
=ÀÀUEVPA-linear fitNone>É=ÙÀÀÀN©^Ë<TV.À1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ÿq%ö–<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)176€MorphologyCMosaic named2@v?2Là@O£á¦rî@\ڏ\(õÃ?öffffff;#×
ÃKW
A…ÀÀUEVPA-linear fitNone=¯øÀÀÀN©^Ë;œ¡ŒÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'xVCåo<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)177€MorphologyCMosaic named2@vJem@O©uF>®J@\îzáG®?õ×
=p£×;#×
Â@G®A'{ÀÀUEVPA-linear fitNone=5çCÀÀÀN©^Ë;%&–À1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'v‡wFVÂ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)178€MorphologyCMosaic named2?Ác-žŠ'e@P¸<Mp €@]}¸Që…@;#×
¶šAžáHÀÀUEVPA-linear fitNone=¦A³ÀÀÀN©^Ë;Œ?>À1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ðNXž_ô<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)179€MorphologyCMosaic named2?޸-@OµádýeÄ@]h£×
=q?ð£×
=p¤;#×
ÿqìA¯®ÀÀUEVPA-linear fitNone>m‡ÀÀÀN©^Ë;‰ 'À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'r"WtŸ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)180€MorphologyCMosaic named2?ýV¸­ýé@P<¼D…@]p£×
=@;#×
Ãð¤A¿™šÀÀUEVPA-linear fitNone=<jÀÀÀN©^Ë;˜²êÀ1974ApJ...194..249WPeak=ÒñªÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Œ˜Ôˆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)181€MorphologyCMosaic named2@v|þ¼",@PSÔ):@\´(õ\@
ffffff;#×
ÂêšAlQìÀÀUEVPA-linear fitNone='"KÀÀÀN©^Ë;»Â¹À1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'(Üüœ÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)182€MorphologyCMosaic named2@v~µ¸Úft@Pl¬zÌó@]h£×
=q@
áG®zá;#×
ÃhAÓG®ÀÀUEVPA-linear fitNone=yèÀÀÀN©^Ë;‰ 'À1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?')üäM<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)183€MorphologyCMosaic named2@vtÞTˆ@P-hx˜@]K…¸Qì@\(õ;#×
ÃBuÃAï\)ÀÀUEVPA-linear fitNone=í†ìÀÀÀN©^Ë;2éÍÀ1974ApJ...194..249WPeak<¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'?$÷Ǐ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)184€MorphologyCMosaic named2@vPZ€IÑb@PW4ç*w@]õ\)@
p£×
=q;#×
BbáHB\ÀÀUEVPA-linear fitNone=YŽÀÀÀN©^Ë;'ŬÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'&/^NÃ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)185€MorphologyCMosaic named2@vm³ 
@O¸Ú'y@].záG®?ô;#×
Ãv¨öA½®ÀÀUEVPA-linear fitNone=cÜHÀÀÀN©^Ë;q,(À1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'qDXh†<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)186€MorphologyCMosaic named2@vNêÍ·šP@OÖÚÇÚ×f@\ü(õ\?úÌÌÌÌÌÍ;#×
B‹AÛp¤ÀÀUEVPA-linear fitNone=€²BÀÀÀN©^Ë;sXÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'g÷õš<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)187€MorphologyCMosaic named2@vs
S@PUXä§@\´ÌÌÌÌÍ@
®záG®;#×
ãqAòffÀÀUEVPA-linear fitNone=U<ÞÀÀÀN©^Ë;måKÀ1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''€Ïüû<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)188€MorphologyCMosaic named2?÷ÐɎ'X@P)zI@]~fffff?ù\(õ\;#×
Ëô{B\)ÀÀUEVPA-linear fitNone=®'OÀÀÀN©^Ë;:ÇÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ZEÚNDÄ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)189€MorphologyCMosaic named2@»Ss˜@OåÿÜÿsJ@]¥¸Që…?ô(õ\);#×
Փ3BÀÀUEVPA-linear fitNone=S®hÀÀÀN©^Ë;Gâ'À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'c*¥P?<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)190€MorphologyCMosaic named2@v>œ¿|	·@P{û½§oÑ@]\(ö@\(õÃ;#×
Â(öB%záÀÀUEVPA-linear fitNone=z
ÀÀÀN©^Ë;$À1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'a"¸ºw<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)191€MorphologyCMosaic named2?ù©Öíã—@P)³ìì¸Q@]ˆ£×
=q@™™™™™š;#×
Â!™šB,®ÀÀUEVPA-linear fitNone=}ÉÅÀÀÀN©^Ë;.SeÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'A`ĵ™<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)192€MorphologyCMosaic named2@vc
¡3(n@Oñë¬}Ö©@]!ë…¸R?ü;#×
ÂlB£×ÀÀUEVPA-linear fitNone=†ìÀÀÀN©^Ë;RÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'_i	˜¸T<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)193€MorphologyCMosaic named2?üÛªÙiUØ@Pg·§uB¥@]˜£×
=q@	¸Që…;#×
ÃÌÍBffÀÀUEVPA-linear fitNone=m¦aÀÀÀN©^Ë;?>À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'äÀ'¬<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)194€MorphologyCMosaic named2@v@¤JØü[@P}3Å´õò@]	G®zá@ÌÌÌÌÌÍ;#×
@ð£×B1áHÀÀUEVPA-linear fitNone;Ÿ"…ÀÀÀN©^Ë:öjUÀ1974ApJ...194..249WPeak>âÐåÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'±y'U<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)195€MorphologyCMosaic named2@v[W¿ò
@NʔÅ-E	@\g
=p£×?ÄzáG®{;#×
ÃMJ=@ß
=ÀÀUEVPA-linear fitNone>w\ÀÀÀN©^Ë<dâmÀ1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ƒæ2±<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)196€MorphologyCMosaic namee1@v(°'uŒ+@N2÷ĺ@\yG®zá¿øáG®zá;#×
ÂÀž¸@íp¤ÀÀUEVPA-linear fitNone=Ø_ÀÀÀN©^Ë<@ÖõÀ1974ApJ...194..249WPeak=å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"'Øå<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)197€MorphologyCMosaic namee1@uÄ¢œ‡¯(@N•ÅÇ5O@[×\(õ?àÌÌÌÌÌÍ;#×
Ã~€ATõÃÀÀUEVPA-linear fitNone>l*ÀÀÀN©^Ë<ÎpÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ô÷I~B<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)198€MorphologyCMosaic namee1@v14.ý±@N¿0,%¡ @\£33333¿Ë…¸Që…;#×
ÂÖÑìATÌÍÀÀUEVPA-linear fitNone=¦éyÀÀÀN©^Ë;Ü3rÀ1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Æ3Ã7<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)199€MorphologyCMosaic namee1@v!\*Ïä€@Oñ$+@\'™™™™š?àzáG®{;#×
A
\A\QìÀÀUEVPA-linear fitNone="³§ÀÀÀN©^Ë;¤*íÀ1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ª<þ'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)200€MorphologyCMosaic namee1@v<ÊKëð@M—Âf2'ã@\'ë…¸RÀG®záH;#×
Ã~uÃAw®ÀÀUEVPA-linear fitNone>€4ÀÀÀN©^Ë;¢3œÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"5¦ ¬ð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)201€MorphologyCMosaic namee1@v ï$H*q@Oócã@\õ\)?àÌÌÌÌÌÍ;#×
C¦fAë…ÀÀUEVPA-linear fitNone=»ÜðÀÀÀN©^Ë;Š›ÐÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'©Ñjl;ò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)202€MorphologyCMosaic namee1@v"vßâQ@N¹'¬,^@\‡\(õ¿ÁG®záH;#×
ÂI®BÌÍÀÀUEVPA-linear fitNone<ëšÀÀÀN©^Ë;3''À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'È S Ô <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)203€MorphologyCMosaic namee1@uñŠ«6¥™@NäA=¹@\5p£×
=?ä(õ\);#×
æ\)AÇG®ÀÀUEVPA-linear fitNone>55ÀÀÀN©^Ë;d¶À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¹×xg<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)204€MorphologyCMosaic namee1@vB K~Ã@OBÜcï-Ó@\?î=p£×
=;#×
BZ×
AӏÀÀUEVPA-linear fitNone=úæ†ÀÀÀN©^Ë;Q·À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'˜t!÷"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)205€MorphologyCMosaic namee1@v2sviî!@M
€=T@\k33333À®záG®;#×
Á¢õÃBzáÀÀUEVPA-linear fitNone= ÝÀÀÀN©^Ë;+‰À1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"lø¿ižä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)206€MorphologyCMosaic namee1@v3v/PÊ@M"†Ϙó@\
=p£×À×
=p£×;#×
Ãñœ)B"…ÀÀUEVPA-linear fitNone=fî·ÀÀÀN©^Ë:Ü3rÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"6ñœ4Ì5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)207€MorphologyCMosaic namee1@v%ë±7Él@Nf0 Š@\ë…¸R¿éG®záH;#×
B­…B-®ÀÀUEVPA-linear fitNone=¹xÀÀÀN©^Ë;$~ÐÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ægÃ
ç<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)208€MorphologyCMosaic namee1@v-¾5b¦]@O¢@\¨Që…¸?Ü(õ\);#×
Ã}Ê=B.záÀÀUEVPA-linear fitNone=_™ÄÀÀÀN©^Ë:ù	lÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¨äÑÿ|!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)209€MorphologyCMosaic namee1@v:äÝ*e@MI[å|Öw@\ƒ×
=p¤ÀáG®zá;#×
ÂÀ#×Aýp¤ÀÀUEVPA-linear fitNone<uD»ÀÀÀN©^Ë;¡ŒÀ1974ApJ...194..249WPeak>)ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"U}xKF<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)210€MorphologyCMosaic namee1@v¦)3ý@N"°âç}°@\`¿ÐQë…¸R;#×
Ãðƒ×BáHÀÀUEVPA-linear fitNone<—Ì:ÀÀÀN©^Ë:üøÀ1974ApJ...194..249WPeak=å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Õ·ëY܏<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)211€MorphologyCMosaic namee1@ve¨3¶¤@NÎ!æ+æ@\}p£×
=?´záG®{;#×
çŒÍBTG®ÀÀUEVPA-linear fitNone=++þÀÀÀN©^Ë:ÔV.À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÀÌíR<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)212€MorphologyCMosaic namee1@vGš˜ððþ@M‹þú@\¥Â\(öÀ\(õÃ;#×
¶BDQìÀÀUEVPA-linear fitNone<kíúÀÀÀN©^Ë;Ì÷À1974ApJ...194..249WPeak>.{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?":À‰_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)213€MorphologyCMosaic namee1@u¥¨wÜ,@PiTÒÏ@\=p£×
@õ\(ö;#×
B¬Qì@ó33ÀÀUEVPA-linear fitNone>Â`-ÀÀÀN©^Ë<¦v!À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ø$mèq<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)214€MorphologyCMosaic namee2@u‹4î˜@O¿Yۑ`Ç@[°@
\(õ;#×
Âú™šAáHÀÀUEVPA-linear fitNone>gõÀÀÀN©^Ë<¹ËhÀ1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'oxǁÁÅ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)215€MorphologyCMosaic namee2@u«"¢oq@P3`Rã°y@\¸Që…@£×
=p¤;#×
ÂøA'\)ÀÀUEVPA-linear fitNone=ë…ÀÀÀN©^Ë<
ÅÁÀ1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?';¦¹wÏ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)216€MorphologyCMosaic namee2@uœ¢üÎæa@Où˜o­I@[ØQë…¸@=p£×
=;#×
Ã+®ApQìÀÀUEVPA-linear fitNone=ˆ¤ÀÀÀN©^Ë;Ë)_À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'](1	g<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)217€MorphologyCMosaic namee2@u§ßυ¥í@P|=g¼@\¸Që…@ð£×
=q;#×
@\(öA|ÀÀUEVPA-linear fitNone=‰QƒÀÀÀN©^Ë;ÉÙÓÀ1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Z¨©íø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)218€MorphologyCMosaic namee2@u}†A;Á0@PÃz"µ.@[µp£×
=@záG®{;#×
øRAZ\ÀÀUEVPA-linear fitNone=Κ,ÀÀÀN©^Ë<IfÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'HGîÕ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)219€MorphologyCMosaic namee2@uág"C@O§ÆÊ @\#33333?󙙙™™š;#×
×lÍA'¸RÀÀUEVPA-linear fitNone=Èè§ÀÀÀN©^Ë;—·AÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¤lW/'Ò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)220€MorphologyCMosaic namee2@uò|?/!@P(gÒ@­ˆ@\s33333@
záG®{;#×
ÂgA'ÀÀUEVPA-linear fitNone>%HªÀÀÀN©^Ë;É2À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'B)bìh5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)221€MorphologyCMosaic namee2@u–—$@P'ˆ†_I@[àQë…¸@×
=p£×;#×
ÃL@AˆQìÀÀUEVPA-linear fitNone=weþÀÀÀN©^Ë;•¿ðÀ1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'B°eÑ,Â<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)222€MorphologyCMosaic namee2@u~u'@P!Ok*á'@[¸@"záG®;#×
ð޸Av=qÀÀUEVPA-linear fitNone>ÊCÀÀÀN©^Ë;ó#yÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Fv|®ù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)223€MorphologyCMosaic namee2@u®öèË@PA7ë3@[÷®záH@(õ\);#×
Ö÷
A»G®ÀÀUEVPA-linear fitNone=$i×ÀÀÀN©^Ë;ÙýÀ1974ApJ...194..249WPeak=ë…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ZSpL\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)224€MorphologyCMosaic namee2@u¾h(ÙL…@Pxa:53Ê@\=\(ö@×
=p£×;#×
BÉ.AÆffÀÀUEVPA-linear fitNone=ƒoÀÀÀN©^Ë;±F_À1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'iŒhF'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)225€MorphologyCMosaic namee2@u¥`3üQ@Op½¼›@[Ë33333@£×
=p¤;#×
Ã&™šAþ(öÀÀUEVPA-linear fitNone<‹¤ÀÀÀN©^Ë;	 'À1974ApJ...194..249WPeak>+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'‰*›ò	A<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)226€MorphologyCMosaic namee2@u°Ä<Ï_Ú@Ps_Әç@[û…¸Qì@G®záH;#×
ÃF™šBp¤ÀÀUEVPA-linear fitNone=Yý7ÀÀÀN©^Ë;Xì–À1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Xؽòê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)227€MorphologyCMosaic namee2@u¼ž"'L@OÍh÷U@\×
=p¤@õ\(ö;#×
ÂÖ{Aû…ÀÀUEVPA-linear fitNone<ÌáÆÀÀÀN©^Ë;Np;À1974ApJ...194..249WPeak>
OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'jù&Y[<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)228€MorphologyCMosaic namee2@uøÓüLo@O–Ü°±s@\_\(õ?þzáG®;#×
Á¿ÂAǏÀÀUEVPA-linear fitNone=â¬ÀÀÀN©^Ë;†­.À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'|'Ò«Î!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)229€MorphologyCMosaic namee2@uéf4ÿèË@P-C¸Ò@\fzáG®@®záG®;#×
BÁÜ)B\ÀÀUEVPA-linear fitNone=Ç&ÀÀÀN©^Ë;VõEÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'?W
=œ_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)230€MorphologyCMosaic namee2@uÚùV¾@PE)ű_b@\W\(õ@\(õ;#×
ó3BffÀÀUEVPA-linear fitNone<ž×ÇÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak>	7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'0üÑe›j<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)231€MorphologyCMosaic namee2@uêk%›ŠÛ@P,L»à@\g\(õ@záG®{;#×
ÂC…B(öÀÀUEVPA-linear fitNone<åÉÀÀÀN©^Ë;6ØoÀ1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'?üΨy<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)232€MorphologyCMosaic namee2@v…,¨¶@OR'¡=—@\b\(õÃ?ôÌÌÌÌÌÍ;#×
B|£×B&\ÀÀUEVPA-linear fitNone=#ÀÀÀN©^Ë;¡ŒÀ1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"+¸¨<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)233€MorphologyCMosaic namee2@uí0ŒêùÚ@Pµ3Ô…N@\™ë…¸R@¸Që…¸;#×
C£ÌÍB8(öÀÀUEVPA-linear fitNone<O¿ÆÀÀÀN©^Ë:úX÷À1974ApJ...194..249WPeak>H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ñî¸Úu<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)234€MorphologyCMosaic namee2@uÐٟ%…i@P\(Ô=@\O®záH@€;#×
B©Š=B
¸RÀÀUEVPA-linear fitNone=]zÀÀÀN©^Ë;$~ÐÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'#Œ­øê9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)235€MorphologyCMosaic namee2@v)]Ìß@P:vòu©@\¯\(õ@
Që…¸R;#×
Ãð¤B!QìÀÀUEVPA-linear fitNone=sCÀÀÀN©^Ë;'À1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'7Uîù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)236€MorphologyCMosaic namee2@u©vÃ@†@O¢+€•i@[Û×
=p¤@¸Që…;#×
B×uÃBt£×ÀÀUEVPA-linear fitNone=…
ÀÀÀN©^Ë:Ü3rÀ1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'xäªÝRá<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)237€MorphologyCMosaic namee2@uµÉ'†9X@O2'eÓx@[ÚáG®{?ý333333;#×
Ñ*=BmÀÀUEVPA-linear fitNone<2ÀÀÀN©^Ë:å`BÀ1974ApJ...194..249WPeak>?|îÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'øÓ[{<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)238€MorphologyCMosaic namee2@uõ2mèdP@QtLÅ®@\¿
=p£×@õ\(ö;#×
Â
…AC
=ÀÀUEVPA-linear fitNone=µ5ÀÀÀN©^Ë;êòRÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Êccÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)239€MorphologyCMosaic namee3@uÇmkb@QúŒÇÄ@\~fffff@\(õ;#×
Á«™šA¢=qÀÀUEVPA-linear fitNone>¸åÀÀÀN©^Ë;Ë)_À1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ɟˤ̗<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)240€MorphologyCMosaic namee3@uù¹¡ÞôT@Pô'
þA
@\ÁG®zá@\(õ;#×
A€Až(öÀÀUEVPA-linear fitNone<ÕQ×ÀÀÀN©^Ë;28À1974ApJ...194..249WPeak>)ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÐâjF<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)241€MorphologyCMosaic namee3@u¼}\J2T@QAs'ß»@\‡®záH@Š=p£×
;#×
Ã)—
A'{ÀÀUEVPA-linear fitNone=Ö.
ÀÀÀN©^Ë;§Å¬À1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'«8]½ß<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)242€MorphologyCMosaic namee3@uÂJ™Ã'@Q!ø–r(<@\ƒ…¸Qì@…¸Që…;#×
AžffÀÀUEVPA-linear fitNone=ƒÄ±ÀÀÀN©^Ë;ZãçÀ1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ºSL6P<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)243€MorphologyCMosaic namee3@uÌߕñô@Q—:†ß œ@\½p£×
=@!ýp£×
=;#×
BzáA߸ÀÀUEVPA-linear fitNone=-BÄÀÀÀN©^Ë;=f'À1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'";ŽHþÇ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)244€MorphologyCMosaic namee3@u•I&I¥@PØTÍ:@\
=p£×@Ç®záH;#×
A^¸RAÀÌÍÀÀUEVPA-linear fitNone=›µžÀÀÀN©^Ë;ÃÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'êCÀˆ§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)245€MorphologyCMosaic namee3@u藚œ"O@P/Z8$Â@\…p£×
=@…¸Që…;#×
B=\)AÞõÃÀÀUEVPA-linear fitNone="±pÀÀÀN©^Ë;fÀ1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÂïÓ2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)246€MorphologyCMosaic namee3@uÜ@è0z@PÚðšjð@\ŽzáG®@€;#×
Á‹p¤Aå…ÀÀUEVPA-linear fitNone=Ë3ÛÀÀÀN©^Ë;')‰À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Þ^J)<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)247€MorphologyCMosaic namee3@vìFËÙ@Pó*¨vŒB@\Ó×
=p¤@"záG®;#×
§¨öAՅÀÀUEVPA-linear fitNone<''dÀÀÀN©^Ë;TV.À1974ApJ...194..249WPeak>=p¤ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ј]Ž|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)248€MorphologyCMosaic namee3@uéjÇ\ò(@Q¤«Ò*lk@\æfffff@!õ\(ö;#×
BE¸B¸RÀÀUEVPA-linear fitNone=C7"ÀÀÀN©^Ë;chñÀ1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'~g¢ôjë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)249€MorphologyCMosaic namee3@vLõ
@QmŽ´PO@]™™™™š@³33333;#×
ÁÅB\ÀÀUEVPA-linear fitNone= óËÀÀÀN©^Ë;ÄHÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'–ÇòÚsf<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)250€MorphologyCMosaic namee3@vá_"¢@PÑ'õ@\â=p£×
@\(õ;#×
‡\B¸RÀÀUEVPA-linear fitNone=SãÀÀÀN©^Ë;60©À1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ã$…4}è<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)251€MorphologyCMosaic namee3@uÜÉ¥79L@PڏÎdل@\Ž¸Që…@u\(ö;#×
ÃTp¤Bë…ÀÀUEVPA-linear fitNone=cˆÀÀÀN©^Ë;]'ýÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Þ9OÐ×õ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)252€MorphologyCMosaic namee3@u´׈ªo@PÓ2Ž‡@\QG®zá@záG®{;#×
BøBB(öÀÀUEVPA-linear fitNone=5*"ÀÀÀN©^Ë;(mrÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'â±¢q<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)253€MorphologyCMosaic namee3@uÀâ½.ä@Q!"×ãb@\G®zá@…¸Që…;#×
ÂòQìB.33ÀÀUEVPA-linear fitNone=®]áÀÀÀN©^Ë;aúÀ1974ApJ...194..249WPeak<ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'º»`î¢(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)254€MorphologyCMosaic namee3@u̜H!FD@Q›æɜ"@\¾¸Që…@"¸Që…;#×
Aë…B+záÀÀUEVPA-linear fitNone=¥<ÀÀÀN©^Ë:ÌxêÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''X~É){<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)255€MorphologyCMosaic namee3@v_5ŽXä@Qœ{¢4ë@\ùë…¸R@¸Që…;#×
Cp0¤BffÀÀUEVPA-linear fitNone<¾Ê¬ÀÀÀN©^Ë;`"À1974ApJ...194..249WPeak>¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÀÞ&y²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)256€MorphologyCMosaic namee3@uü`·Ñ¦¤@Q<—¤o¾t@\ÜzáG®@=p£×
=;#×
¿õAô¸RÀÀUEVPA-linear fitNone<¤*íÀÀÀN©^Ë;$À1974ApJ...194..249WPeak=ûçmÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'­…ýPÕì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)257€MorphologyCMosaic namee3@uÀ–áó	@Pà^Ô+2±@\hQë…¸@Ç®záH;#×
®Aó33ÀÀUEVPA-linear fitNone=ÖÀÀÀN©^Ë;AüÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Û7·z>P<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)258€MorphologyCMosaic namee3@vè0f@QZw›i¼"@\ùë…¸R@™™™™™š;#×
C8EBQìÀÀUEVPA-linear fitNone=Œ:ÀÀÀN©^Ë:å`BÀ1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ÿ†Zž{ã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)259€MorphologyCMosaic namee3@uæd¥'R@Qn'ˆ©@\Ï\(õ@ k…¸Qì;#×
Âýk…Bq(öÀÀUEVPA-linear fitNone=q/ÀÀÀN©^Ë:üøÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'–R'ªh<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)260€MorphologyCMosaic namee3@u†®4üþÊ@Q¾š[<ò@\v¸Që…@$B\(õÃ;#×
@7®@°QìÀÀUEVPA-linear fitNone>¯iDÀÀÀN©^Ë<æ[êÀ1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'sžÇ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)261€MorphologyCMosaic namee4@uié1­7Á@R:ÞåsÓ\@\Ž¸Që…@(@;#×
Ázá@²\ÀÀUEVPA-linear fitNone>k6zÀÀÀN©^Ë<³=°À1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'BM
 "ä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)262€MorphologyCMosaic namee4@u@Ò}ý-)@R"¥D¦@\W
=p£×@(O\(õ;#×
ÃnAIG®ÀÀUEVPA-linear fitNone=ÌÀÀÀN©^Ë;ÎXÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Kb…Ê2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)263€MorphologyCMosaic namee4@u~!Z§U&@Rp#Ÿ	Ê$@\¼záG®@)hõ\);#×
B_¸AUG®ÀÀUEVPA-linear fitNone=RTaÀÀÀN©^Ë;œ¡ŒÀ1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'/![<€<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)264€MorphologyCMosaic namee4@u…±b­Y@Qó°LEÈÖ@\¸Që…@%Ê=p£×
;#×
Â
=A`£×ÀÀUEVPA-linear fitNone=:ˆ'ÀÀÀN©^Ë;"'À1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?']§+šó£<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)265€MorphologyCMosaic namee4@uœb¶0p"@Rvñ"œÊ@\Þ¸Që…@)&fffff;#×
Ák×
ATÀÀUEVPA-linear fitNone>"·,ÀÀÀN©^Ë<
ÅÁÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?',—XE<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)266€MorphologyCMosaic namee4@ukTûó³3@R;ºé0â@\£×
=q@(@;#×
B~QìA'p¤ÀÀUEVPA-linear fitNone>ðÃÀÀÀN©^Ë;Ú<!À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'AûŸIyÜ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)267€MorphologyCMosaic namee4@u™cY_ׅ@QõL=)ö,@\¤záG®@%'\(õÃ;#×
ÁŒA áHÀÀUEVPA-linear fitNone=âÛbÀÀÀN©^Ë;žìÀÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'],óŠ§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)268€MorphologyCMosaic namee4@uÊJ³"™)@Q­ò" p@\\(õÃ@"®záG®;#×
ÂÜQìAO33ÀÀUEVPA-linear fitNone=<U†ÀÀÀN©^Ë;'yÀ1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'z'uªë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)269€MorphologyCMosaic namee4@u#ݶ¥»@R3A X@\fffff@)õ\(ö;#×
A9AlÀÀUEVPA-linear fitNone=ÔzáÀÀÀN©^Ë;ð0À1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'E9@üÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)270€MorphologyCMosaic namee4@uÐ(q~Ð@R
~qœ\5@\íp£×
=@%aG®zá;#×
BÍÑìAÅë…ÀÀUEVPA-linear fitNone<¹NÀÀÀN©^Ë;-ÚÀ1974ApJ...194..249WPeak=í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'SAÑQ'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)271€MorphologyCMosaic namee4@u4‰NÀ	@QÅAŽ@\ë…¸R@&\(õÃ;#×
Aõ®AÝ\)ÀÀUEVPA-linear fitNone=E#öÀÀÀN©^Ë;&v!À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'p°Ô?¤m<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)272€MorphologyCMosaic namee4@uldu‹@R<߉tC@\'ë…¸R@(E¸Që…;#×
Ã@ž¸AÞ=qÀÀUEVPA-linear fitNone=ݗöÀÀÀN©^Ë;p"bÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'A¢ÝƒM<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)273€MorphologyCMosaic namee4@uz'ž`Xš@Rk /nö@\¶záG®@)TzáG®;#×
@k…AÙp¤ÀÀUEVPA-linear fitNone<ÿ',ÀÀÀN©^Ë;D›¦À1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'0çæxgÝ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)274€MorphologyCMosaic namee4@u1µ{™í!@R0PPÞð@\9G®zá@'áG®zá;#×
Â×
AÛ\)ÀÀUEVPA-linear fitNone=öÀÀÀN©^Ë;0ò|À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'U'ÊH\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)275€MorphologyCMosaic namee4@u‹Ô[ÝG¶@ReÒ;UÀŸ@\ÆzáG®@(èõ\);#×
A¦B{ÀÀUEVPA-linear fitNone<¥&–ÀÀÀN©^Ë;À1974ApJ...194..249WPeak=Ðå`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'2¯Íé<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)276€MorphologyCMosaic namee4@u°ƒÖ†@R7û­"Ü°@\¤ÌÌÌÌÍ@'Ï\(õ;#×
BLÍB
áHÀÀUEVPA-linear fitNone<s#yÀÀÀN©^Ë;¡ŒÀ1974ApJ...194..249WPeak>&éyÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'C_!K«l<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)277€MorphologyCMosaic namee4@u~›W/F,@R@ûM۔Ã@\§®záH@(záG®;#×
ÁŽ=qAϸÀÀUEVPA-linear fitNone=>–>ÀÀÀN©^Ë;OÀ1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'@ºç‰<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)278€MorphologyCMosaic namee4@u"Vì­@Rõ,Q•@\ª\(õÃ@&hõ\);#×
Ã.B
…ÀÀUEVPA-linear fitNone<²ªãÀÀÀN©^Ë;'ŬÀ1974ApJ...194..249WPeak>oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'QÆÅ;R<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)279€MorphologyCMosaic namee4@u"æâá€@Qæ)G˜8@\—®záH@%+…¸Qì;#×
Á˜õÃA؏\ÀÀUEVPA-linear fitNone>-8ÀÀÀN©^Ë;oܜÀ1974ApJ...194..249WPeak<Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'coõõx<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)280€MorphologyCMosaic namee4@uªà/Ü@QùÀyž%@\º\(õÃ@%\(õ\;#×
BÕ\Aþ{ÀÀUEVPA-linear fitNone=ÜÆ?ÀÀÀN©^Ë;Q·À1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'[>¢AA÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)281€MorphologyCMosaic namee4@uz*Î¥@R*†q%а@\1G®zá@)G®záH;#×
ÃNÔ{BÌÍÀÀUEVPA-linear fitNone=8GoÀÀÀN©^Ë;'À1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Hg˜£ò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)282€MorphologyCMosaic namee4@uñh©dA@R.MFZ¼@]\(õ@%æfffff;#×
ÂëBõÃÀÀUEVPA-linear fitNone=©˜JÀÀÀN©^Ë;KÑ$À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Fü-ö[<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)283€MorphologyCMosaic namee4@uâÈ E2f@Q·óì ¯®@\äÌÌÌÌÍ@"ž¸Që…;#×
Âøð¤B®ÀÀUEVPA-linear fitNone<6"ŒÀÀÀN©^Ë;Z¯À1974ApJ...194..249WPeak>`A‰ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'v-:țƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)284€MorphologyCMosaic namee4@uYÐSN†R@Q–gz¥ËÐ@\.¸Që…@#ýp£×
=;#×
¾¨õÃB=qÀÀUEVPA-linear fitNone=ˆãiÀÀÀN©^Ë;,\À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"—®U2³<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)285€MorphologyCMosaic namee4@u‹ª½Ö@R;7eUY@\³33333@'µÂ\(ö;#×
B¸B ×
ÀÀUEVPA-linear fitNone=ÏÕÀÀÀN©^Ë;"‡À1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'B,GþC)<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)286€MorphologyCMosaic namee4@u/ðòêS@RÕáð÷]@\B=p£×
@(Š=p£×
;#×
ŸúáAÜffÀÀUEVPA-linear fitNone<Dï‰ÀÀÀN©^Ë;²êÀ1974ApJ...194..249WPeak>A‰7ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'LՏ#<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)287€MorphologyCMosaic namee4@uà'_Ÿ`@QíSh`ó3@\ôzáG®@$8Që…¸;#×
B™šB…ÀÀUEVPA-linear fitNone=aúÀÀÀN©^Ë;»™À1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'`2?g~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)288€MorphologyCMosaic namee4@u/½ùÜ܏@R ¦•Z@\C…¸Qì@(\(õ;#×
ÂÖúáB$\ÀÀUEVPA-linear fitNone<ŸèhÀÀÀN©^Ë:ù	lÀ1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'LaÓŠ
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)289€MorphologyCMosaic namee4@u1"L'­È@R,âÍ÷g@\;33333@'ýp£×
=;#×
B(öBQzáÀÀUEVPA-linear fitNone<ï
åÀÀÀN©^Ë:ñ,(À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'TZŸùz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)290€MorphologyCMosaic namee4@u•J¯ŽâË@R~»_@\«×
=p¤@&aG®zá;#×
Â"\)BffÀÀUEVPA-linear fitNone<Êl ÀÀÀN©^Ë;%Î[À1974ApJ...194..249WPeak=×
=ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'QèͺÆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)291€MorphologyCMosaic namee4@uÃ_C>ã¹@R'\ei|*@\è£×
=q@&O\(õ;#×
Ã-èöB:ÀÀUEVPA-linear fitNone=«P±ÀÀÀN©^Ë;À1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'I™/7\h<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)292€MorphologyCMosaic namee4@u앱!Ç@Q«¢¶e@\ìÌÌÌÌÍ@"¸Që…;#×
Ãç÷
BzáÀÀUEVPA-linear fitNone<¯OÀÀÀN©^Ë;c^À1974ApJ...194..249WPeak>hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'{jDˆO<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)293€MorphologyCMosaic namee4@u®IPBRº@QˆCù›@\õ\)@"ÌÌÌÌÍ;#×
C'<)B33ÀÀUEVPA-linear fitNone<ÙýÀÀÀN©^Ë:öjUÀ1974ApJ...194..249WPeak=ë…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ŠÏJßÎ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)294€MorphologyCMosaic namee4@uDu"×	@R19;d@\b=p£×
@(£×
=p¤;#×
Ê=B9ffÀÀUEVPA-linear fitNone<hûÀÀÀN©^Ë:ñ,(À1974ApJ...194..249WPeak>¸RÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Eä
¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)295€MorphologyCMosaic namee4@tþ:L3®Ú@S!.Ñz@\¢\(õÃ@0¸Që…;#×
¿Â\@n{ÀÀUEVPA-linear fitNone>gÀÀÀN©^Ë<ڐÀ1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?÷Ç_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)296€MorphologyCMosaic namee5@tô]/¾­Ä@S`d31@\ŠáG®{@/µÂ\(ö;#×
™QìAa™šÀÀUEVPA-linear fitNone=³Ð}ÀÀÀN©^Ë<ßÎÀ1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?þبÜw<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)297€MorphologyCMosaic namee5@u&€›˜µ?@R®öLK~@\…\(ö@,\(õ;#×
@àõÃA8záÀÀUEVPA-linear fitNone=¢}ÀÀÀN©^Ë;¸{ÝÀ1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'êj¦e<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)298€MorphologyCMosaic namee5@uBb¨"Ÿ@Rø0G»Y@\Åp£×
=@.záG®;#×
Á3×
Aa¸ÀÀUEVPA-linear fitNone=ºÁÓÀÀÀN©^Ë;Ì%À1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'üÄØ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)299€MorphologyCMosaic namee5@t¡ZéI(@Ræ8áá{@\333333@05\(ö;#×
ÂÒuÃA‹×
ÀÀUEVPA-linear fitNone>'–SÀÀÀN©^Ë<wšÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'yßÎx§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)300€MorphologyCMosaic namee5@u2'¡¼»»@RXŽ¹6ž@\c×
=p¤@*®záH;#×
Â;õÃA33ÀÀUEVPA-linear fitNone>‰ÇzÀÀÀN©^Ë<sXÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'7{Sâ/æ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)301€MorphologyCMosaic namee5@t·ÚP•ÿ÷@RÄmb×ÕO@\0@/&fffff;#×
B	
=AÁp¤ÀÀUEVPA-linear fitNone=™ò»ÀÀÀN©^Ë;uÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ºgÀ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)302€MorphologyCMosaic namee5@u:.@S*oãäÍ@\Ø£×
=q@/\(õ;#×
ÂåáHA߸ÀÀUEVPA-linear fitNone=ŸŸÀÀÀN©^Ë;h§À1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ô~	+t»<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)303€MorphologyCMosaic namee5@tÛÖÓ7¹¶@SbG™%3¥@\¯
=p£×@1:áG®{;#×
Â5QìAՏÀÀUEVPA-linear fitNone<° ÅÀÀÀN©^Ë;Z<!À1974ApJ...194..249WPeak>H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?å`ï×°I<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)304€MorphologyCMosaic namee5@tŽ)}'`/@RØÖt}b@\áG®{@0=p£×
=;#×
ÂÐ#×B¸RÀÀUEVPA-linear fitNone=tÀÀÀN©^Ë;Xì–À1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'˜ªÚ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)305€MorphologyCMosaic namee5@tЂ_û@S&©Í8@\G®zá@0£×
=q;#×
ÃîAäÀÀUEVPA-linear fitNone=ñ,ÀÀÀN©^Ë;>
íÀ1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?õ¸ãö'¹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)306€MorphologyCMosaic namee5@uCVžÎz¦@Re
ôÎi±@\{33333@*ë…¸R;#×
BO\AøÌÍÀÀUEVPA-linear fitNone<Œ*EÀÀÀN©^Ë;kF5À1974ApJ...194..249WPeak>cSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'3¹¢<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)307€MorphologyCMosaic namee5@u+b=g[¤@R¯sÛ)@\Š\(õÃ@,}p£×
=;#×
Â"B{ÀÀUEVPA-linear fitNone<¾wÀÀÀN©^Ë:úX÷À1974ApJ...194..249WPeak>På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÁÛËè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)308€MorphologyCMosaic namee5@u;Ù®S«@Sy¨<÷èc@]×
=p¤@0Տ\(ö;#×
Âh…Bë…ÀÀUEVPA-linear fitNone<E—NÀÀÀN©^Ë:ÚãçÀ1974ApJ...194..249WPeak>¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ßa/C¶
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)309€MorphologyCMosaic namee5@u>Zˆ²YÛ@RÖÛðNtq@\°£×
=q@-=p£×
=;#×
Aƒ®B®ÀÀUEVPA-linear fitNone=ÓèÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'
6ç4¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)310€MorphologyCMosaic namee5@u+Ç 5°H@S™­Tת@]	G®zá@1^¸Që…;#×
ÃJ"{Aõ™šÀÀUEVPA-linear fitNone<U'åÀÀÀN©^Ë:ïܜÀ1974ApJ...194..249WPeak>"ÐåÀÀÀN©^ËÀÀÀÀÀÀÀÀ?×yAû‰w<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)311€MorphologyCMosaic namee5@u¾[ɒtÇ@Rؘũº@](£×
=q@+záG®{;#×
C^k…B	=qÀÀUEVPA-linear fitNone=CÀÀÀN©^Ë;-ÚÀ1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ñnà!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)312€MorphologyCMosaic namee5@u,£ôØ@S³Áâ?@]õ\)@-nzáG®;#×
BèB=záÀÀUEVPA-linear fitNone<^JÀÀÀN©^Ë;'ÆÀ1974ApJ...194..249WPeak>W
=ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?þtùвš<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)313€MorphologyCMosaic namee5@u<•<R²!@Sg‹Ú=~@\ú\(õÃ@0"záG®;#×
B£áHBB®ÀÀUEVPA-linear fitNone=B0ýÀÀÀN©^Ë;-àÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ä!JiÖ@<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)314€MorphologyCMosaic namee5@u‰gcSÑ@R'Lc+@\e\(ö@,ë…¸R;#×
Âg¸RBffÀÀUEVPA-linear fitNone=*®)ÀÀÀN©^Ë:ÐgŒÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'#¿)‹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)315€MorphologyCMosaic namee5@t‰9æ$ò@SGµ1.@\9™™™™š@0æfffff;#×
ÃY&fAàQìÀÀUEVPA-linear fitNone>"˧ÀÀÀN©^Ë;`"À1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ý+ê®@<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)316€MorphologyCMosaic namee5@tßCßç²u@R»ÿnòÍv@\LÌÌÌÌÍ@..záG®;#×
CF¸B£×ÀÀUEVPA-linear fitNone=_ã*ÀÀÀN©^Ë;±…À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'³y9E<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)317€MorphologyCMosaic namee5@uoÎ:°¹>@Rý­»ˆ©¤@\ðQë…¸@-'ë…¸R;#×
ÁN\B{ÀÀUEVPA-linear fitNone=ƒ´öÀÀÀN©^Ë;-«ŸÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'iæL'L<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)318€MorphologyCMosaic namee5@u,Äa–!ä@Rù䪍@\³…¸Qì@.u\(ö;#×
BÚ=qB
\)ÀÀUEVPA-linear fitNone=F¼èÀÀÀN©^Ë;sXÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Šamè)<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)319€MorphologyCMosaic namee5@uVn¯v¾@Rºþl†N@\¸õ\)@,™™™™š;#×
ÃOG®B>ÀÀUEVPA-linear fitNone='ÔÀÀÀN©^Ë;±…À1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''Eõ‡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)320€MorphologyCMosaic namee5@téxdTô2@RXÊhúN@\…¸Qì@+p£×
=q;#×
BuÃB áHÀÀUEVPA-linear fitNone="…ÀÀÀN©^Ë:ÏÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'7eëÌ Ë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)321€MorphologyCMosaic namee5@tÖÛ-õè°@SÌ~öB@\}p£×
=@0TzáG®;#×
CC0¤B<QìÀÀUEVPA-linear fitNone;ç«uÀÀÀN©^Ë:úX÷À1974ApJ...194..249WPeak>Š=qÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ùˉ¾¯™<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGI"BpÀÀNew CGPS (Van Eck et al 2020 in prep)322€MorphologyCMosaic namee5@r™?'@è@5¢>¢#ª@MdzáG®À333333;#×
Ã_°¤@˜ÀÀUEVPA-linear fitNone=é$òÀÀÀN©^Ë<y‡@À1974ApJ...194..249WPeak>$ÝÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦`sò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT)BpÀÀNew CGPS (Van Eck et al 2020 in prep)323€MorphologyCMosaic nameej1@rœÞE>¢1@9ùJ)@OQG®zá¿ØQë…¸R;#×
©™š@ƸRÀÀUEVPA-linear fitNone>`WÀÀÀN©^Ë<RÀ1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢Õµ®
¬
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)324€MorphologyCMosaic nameej1@r–7uÓØ@8Zå(4Ö^@N†fffff¿ì(õ\);#×
ÃÚç®A£×ÀÀUEVPA-linear fitNone>4ŠœÀÀÀN©^Ë<˜òÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤­& 	<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGR¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)325€MorphologyCMosaic nameej1@r£C|nÏÔ@9qí;Z"@O.¸Që…¿î¸Që…¸;#×
Âb\A(öÀÀUEVPA-linear fitNone?¼¸(ÀÀÀN©^Ë=8ºÇÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£3mãZ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)326€MorphologyCMosaic nameej1@r¸À+xäž@8gÇߧE@O
p£×
=ÀQë…¸R;#×
Ã1×
Aë…ÀÀUEVPA-linear fitNone=‡çÀÀÀÀN©^Ë;Ö¡bÀ1974ApJ...194..249WPeak=ƧðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£öÂu—<<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)327€MorphologyCMosaic nameej1@r´b	9_X@8i «ÐÄ¿@Nýp£×
=À™™™™™š;#×
Ã?W
AC33ÀÀUEVPA-linear fitNone>·`¿ÀÀÀN©^Ë<!7ôÀ1974ApJ...194..249WPeak<Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£õ¹¼pãÍ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)328€MorphologyCMosaic nameej1@r¨d†)Ÿ @7Âõ)‹4G@Nˆõ\)À™™™™™š;#×
ÂÈšAQìÀÀUEVPA-linear fitNone=ӄwÀÀÀN©^Ë<IÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤xâÅ¥0<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)329€MorphologyCMosaic nameej1@rµ±"}@9¿;8^÷@OI™™™™šÀffffff;#×
‡\A'\)ÀÀUEVPA-linear fitNone=¬¿±ÀÀÀN©^Ë<ž®À1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£yE í<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)330€MorphologyCMosaic nameej1@r®ü'n@7ÞڛÂ@NN¸Që…ÀQë…¸R;#×
Â+¸RA/®ÀÀUEVPA-linear fitNone>âè}ÀÀÀN©^Ë<z¬ÚÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥ėN6-<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRÛBpÀÀNew CGPS (Van Eck et al 2020 in prep)331€MorphologyCMosaic nameej1@r©y‹ 7ž@8>CCë@NÁë…¸R¿þzáG®;#×
ê}qA}¸ÀÀUEVPA-linear fitNone<±[WÀÀÀN©^Ë;ŠGíÀ1974ApJ...194..249WPeak>JÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤Ý§M<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)332€MorphologyCMosaic nameej1@rªTCø.@8Þn"9–@O	™™™™š¿ù™™™™™š;#×
ÃuÀA˙šÀÀUEVPA-linear fitNone=Ö|¯ÀÀÀN©^Ë;©¼ýÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£¸Jºñ=<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)333€MorphologyCMosaic nameej1@r™C'Óë @9œ•@G~#@O(õ\¿Øõ\(ö;#×
Ã¥NA©ë…ÀÀUEVPA-linear fitNone=mÅÖÀÀÀN©^Ë;gW"À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£/Õ3fë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)334€MorphologyCMosaic nameej1@r€ÇIˆ8ò@7tEª™@MÓ×
=p¤¿Ñ™™™™™š;#×
Ã%
=A"õÃÀÀUEVPA-linear fitNone=>ôÀÀÀN©^Ë;"t¼À1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤¹œQ=
Õ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT
BpÀÀNew CGPS (Van Eck et al 2020 in prep)335€MorphologyCMosaic nameej1@rÎЉ5@6w͘«@Mb\(õÿç
=p£×
;#×
Â	A¶£×ÀÀUEVPA-linear fitNone=ãLÀÀÀN©^Ë;'ÑNÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥–H1à½<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT
BpÀÀNew CGPS (Van Eck et al 2020 in prep)336€MorphologyCMosaic nameej1@rž£}yÔ@8yäÝL*@N°£×
=q¿ó333333;#×
ÃG®A¼áHÀÀUEVPA-linear fitNone=h‡©ÀÀÀN©^Ë;ª¸¦À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£èäÌÚËÐ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGR¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)337€MorphologyCMosaic nameej1@rª`ŸÉëò@8=ÎÞc£@NŸQ녿þÌÌÌÌÌÍ;#×
Õ\)A»ÂÀÀUEVPA-linear fitNone=ÊôñÀÀÀN©^Ë;vjUÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤7¨}l<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)338€MorphologyCMosaic nameej1@r'Åï¨Õc@72ÚË@Mï\(õ¿õ…¸Që…;#×
ÂæA»G®ÀÀUEVPA-linear fitNone>6À×ÀÀÀN©^Ë;˜²êÀ1974ApJ...194..249WPeak<Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥â¼L¸"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRÛBpÀÀNew CGPS (Van Eck et al 2020 in prep)339€MorphologyCMosaic nameej1@rŸÎh9Ué@7Sëô¢­´@N8õ\)¿þ;#×
Á\)A†záÀÀUEVPA-linear fitNone<¶o"ÀÀÀN©^Ë;‰LDÀ1974ApJ...194..249WPeak>‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤Ô»øOó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRÛBpÀÀNew CGPS (Van Eck et al 2020 in prep)340€MorphologyCMosaic nameej1@r¦:éW]@9þYÞhi@Nð£×
=q?îffffff;#×
ÃkÇ®BffÀÀUEVPA-linear fitNone=D†­ÀÀÀN©^Ë;ñÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢ÒL``·<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)341€MorphologyCMosaic nameej1@rŒ¨LtBp@7	)q'@MÑG®zá¿ñ333333;#×
B|¸RAޏ\ÀÀUEVPA-linear fitNone=‡èÀÀÀN©^Ë;Z<!À1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥•Qcק<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT
BpÀÀNew CGPS (Van Eck et al 2020 in prep)342€MorphologyCMosaic nameej1@r·ÜdCœ"@7Ær0¢@NŸQë…À™™™™™š;#×
ã'®AÝ×
ÀÀUEVPA-linear fitNone="vóÀÀÀN©^Ë;™Z¯À1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤v
Ý=cû<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)343€MorphologyCMosaic nameej1@r¼â)ó@8¡"¬.V@O2\(õÃÀ®záG®;#×
à ®AxÀÀUEVPA-linear fitNone>"}ÀÀÀN©^Ë;¤Ò³À1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£Ë76\O†<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)344€MorphologyCMosaic nameej1@r†b†XK`@6¢îN_@Mp£×
=¿îáG®zá;#×
Ãe8RAý×
ÀÀUEVPA-linear fitNone=;ƒÏÀÀÀN©^Ë;\Û8À1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥ozJµ'm<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT
BpÀÀNew CGPS (Van Eck et al 2020 in prep)345€MorphologyCMosaic nameej1@r'äå
ø@6¢DªC¬w@M€£×
=q¿éG®záH;#×
ÃÞ¸B¸ÀÀUEVPA-linear fitNone<Bø8ÀÀÀN©^Ë:êžoÀ1974ApJ...194..249WPeak>333ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥o>i¾ùº<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT
BpÀÀNew CGPS (Van Eck et al 2020 in prep)346€MorphologyCMosaic nameej1@rÑZˆÏÕ@6Î'±@Mmp£×
=¿é\(õÃ;#×
Á›®B¸RÀÀUEVPA-linear fitNone<"‡ÀÀÀN©^Ë;ùÆÀ1974ApJ...194..249WPeak>ŒÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥"€)Ô<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT
BpÀÀNew CGPS (Van Eck et al 2020 in prep)347€MorphologyCMosaic nameej1@r‡œ·‡@8*ZäÈMï@N;…¸Qì¿ÐQë…¸R;#×
̺áBë…ÀÀUEVPA-linear fitNone=C–ÀÀÀN©^Ë;ÞUÀ1974ApJ...194..249WPeak=—PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤&jK	Ù®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGR¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)348€MorphologyCMosaic nameej1@r­âŠ5@9»‡vè7ô@Ou\(ö¿õ333333;#×
Á(öB	ÀÀUEVPA-linear fitNone=4¬°ÀÀÀN©^Ë;QRÀ1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢ÿʃ‡'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)349€MorphologyCMosaic nameej1@r«±¸ùY@5ÿ¹ù»œA@MÓ×
=p¤À	(õ\);#×
A§
=Aë33ÀÀUEVPA-linear fitNone=M °ÀÀÀN©^Ë;{½À1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦j`Ëý8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRÛBpÀÀNew CGPS (Van Eck et al 2020 in prep)350€MorphologyCMosaic nameej1@rqô=%¿@7ÅÄ7¶È¯@MÁG®zá?ã×
=p£×;#×
C¸AÚffÀÀUEVPA-linear fitNone<Ÿ©~ÀÀÀN©^Ë;	ÀÀ1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤všÁo¡c<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)351€MorphologyCMosaic nameej1@r–®+èe@9"Û0ÿ@O\(õ¿Ñë…¸Qì;#×
æ†fB$¸RÀÀUEVPA-linear fitNone<LNùÀÀÀN©^Ë;øbÀ1974ApJ...194..249WPeak>6E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£æ:‹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)352€MorphologyCMosaic nameej1@r¥þ(úŠt@6‡þ¿%@MÇ
=p£×À\(õ;#×
Át{Aœ=qÀÀUEVPA-linear fitNone=&µÀÀÀN©^Ë;J™À1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥ñ²¾Þ%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRÛBpÀÀNew CGPS (Van Eck et al 2020 in prep)353€MorphologyCMosaic nameej1@r¥y戍@6³ûф'†@N	™™™™šÀÌÌÌÌÌÍ;#×
ÃO\B£×ÀÀUEVPA-linear fitNone=-ÿ'ÀÀÀN©^Ë;}kÀ1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥_f5Hï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRÛBpÀÀNew CGPS (Van Eck et al 2020 in prep)354€MorphologyCMosaic nameej1@r{Dá6«È@8q4¼°v@N-p£×
=?ß\(õ\;#×
Ãóë…B™šÀÀUEVPA-linear fitNone=‡ìÿÀÀÀN©^Ë;l•ÀÀ1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£ïˆçÌÏ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)355€MorphologyCMosaic nameej1@rh/—çšä@7l$	²U…@Mw
=p£×?íë…¸Qì;#×
C°%B^£×ÀÀUEVPA-linear fitNone<aïtÀÀÀN©^Ë:çÿXÀ1974ApJ...194..249WPeak>IºÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤ÀeËks<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT
BpÀÀNew CGPS (Van Eck et al 2020 in prep)356€MorphologyCMosaic nameej1@r¤¥ê@ÊÒ@9ZbŸ
í@O)™™™™š¿ñ333333;#×
B
¸RB®ÀÀUEVPA-linear fitNone=XםÀÀÀN©^Ë;PgŒÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£CëØ^<<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)357€MorphologyCMosaic nameej1@r£BÅzI@8_ÊJß¾Ï@N¸Që…¸¿ø;#×
Ãh£×B=¸ÀÀUEVPA-linear fitNone<©~ÀÀÀN©^Ë;$À1974ApJ...194..249WPeak=ûçmÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£üçg‡ìS<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)358€MorphologyCMosaic nameej1@rmòx&@:Ësý»C©@O×
=p¤@p£×
=q;#×
Âi\@ç\)ÀÀUEVPA-linear fitNone=ܑÑÀÀÀN©^Ë<2BÀ1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢Lk`ýÇG<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)359€MorphologyCMosaic nameej2@rK9ýHØ@9¦ìC§³U@N
áG®{@£×
=p¤;#×
ˆ×
@ôÌÍÀÀUEVPA-linear fitNone>,ãÀÀÀN©^Ë<-ՑÀ1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£¿¼l<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)360€MorphologyCMosaic nameej2@r7ô!¯@8ͧNsK@Me\(ö@8Që…¸;#×
A3…AG®ÀÀUEVPA-linear fitNone=–»™ÀÀÀN©^Ë;çW"À1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£©Óù3¡á<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)361€MorphologyCMosaic nameej2@rHÿÂ/3•@8èm!_@M¯\(õ@	®záG®;#×
Â\)A™šÀÀUEVPA-linear fitNone=èXyÀÀÀN©^Ë<)‰À1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£–ZÝ>©<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)362€MorphologyCMosaic nameej2@re="R{@9Kíwhb@N%¸Që…?þ=p£×
=;#×
Âí{A(öÀÀUEVPA-linear fitNone="€ÀÀÀN©^Ë<"!À1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£v±©}<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)363€MorphologyCMosaic nameej2@r>D,@96›_@MÚ=p£×
@Që…¸R;#×
COõÃA%ë…ÀÀUEVPA-linear fitNone<äy'ÀÀÀN©^Ë;«`kÀ1974ApJ...194..249WPeak>>vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£'0ҕè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)364€MorphologyCMosaic nameej2@r=bև?ò@9p6Âpñ>@MÃ33333@(õ\);#×
C=×
A6¸RÀÀUEVPA-linear fitNone>WI(ÀÀÀN©^Ë<	v6À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£4;dÅ£¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)365€MorphologyCMosaic nameej2@rS©ã'¬;@;¥3?E¸@OQë…¸@õ\(ö;#×
C6W
ATQìÀÀUEVPA-linear fitNone<þ¨ÀÀÀN©^Ë;"aúÀ1974ApJ...194..249WPeak>C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Ç$f(c¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)366€MorphologyCMosaic nameej2@r]ŽSv@;Dd'mÆí@NþzáG®@
×
=p£×;#×
Boë…Ab{ÀÀUEVPA-linear fitNone=Ñ9CÀÀÀN©^Ë;ŗNÀ1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢R|?º<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)367€MorphologyCMosaic nameej2@rI|<‡x@<QŸèsò@O1ë…¸R@=p£×
=;#×
C/8RA>\ÀÀUEVPA-linear fitNone=zxlÀÀÀN©^Ë<6À1974ApJ...194..249WPeak>záÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡cŒL0Š<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)368€MorphologyCMosaic nameej2@rnB3»@9drO@NhQë…¸?ù™™™™™š;#×
@åAG®ÀÀUEVPA-linear fitNone>áÀÀÀN©^Ë<9mÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£<Õ­…ñs<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)369€MorphologyCMosaic nameej2@r_dïß#@8šÍz>D(@MÜ(õ\?ÿ¸Që…;#×
Â	@³33ÀÀUEVPA-linear fitNone=ÆûÒÀÀÀN©^Ë<$À1974ApJ...194..249WPeak>¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£Ïè.ù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)370€MorphologyCMosaic nameej2@rOô"ÝS×@8#ã%e°î@MqG®zá@õ\(ö;#×
CiÞ¸A‰™šÀÀUEVPA-linear fitNone<öjUÀÀÀN©^Ë;iNäÀ1974ApJ...194..249WPeak=õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤+}x^Hñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)371€MorphologyCMosaic nameej2@rs8kj]@8ÍM¦^@N8Që…¸?ñ
=p£×
;#×
Œ\A|(öÀÀUEVPA-linear fitNone=ل¡ÀÀÀN©^Ë;¿	–À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£ªJÏ
4<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)372€MorphologyCMosaic nameej2@rÃ:ë@:À"'bì@O>záG®?ö¸Që…¸;#×
B'záAa¸ÀÀUEVPA-linear fitNone=œÆ?ÀÀÀN©^Ë;õÊÀ1974ApJ...194..249WPeak=Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢SOe»¢²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)373€MorphologyCMosaic nameej2@ra'ýp0y@9<®=kpÎ@N*=p£×
@333333;#×
AzáAzáÀÀUEVPA-linear fitNone<þ°uÀÀÀN©^Ë;q,(À1974ApJ...194..249WPeak>%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£Xء׭2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)374€MorphologyCMosaic nameej2@rZ_je†7@9>ëNÁqN@Në…¸R@záG®;#×
C5aHA\ÀÀUEVPA-linear fitNone=!ß¹ÀÀÀN©^Ë;¤Ò³À1974ApJ...194..249WPeak>
=qÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£W>>|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)375€MorphologyCMosaic nameej2@rlÒÁõ¹Ð@;᪺$@O¸Që…@õ\(ö;#×
C3J=AߏÀÀUEVPA-linear fitNone<V#ŽÀÀÀN©^Ë;¨ÖÀ1974ApJ...194..249WPeak>%ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢ 4¹ë¯p<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)376€MorphologyCMosaic nameej2@rUÌó@;qf"/@Nöfffff@£×
=p¤;#×
C"O\Aº{ÀÀUEVPA-linear fitNone=UGÀÀÀN©^Ë;G:½À1974ApJ...194..249WPeak=ƧðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡å÷œ¤Û<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)377€MorphologyCMosaic nameej2@rf"n«ðN@9¾8™{Œ	@NtzáG®@333333;#×
BÇ{BáHÀÀUEVPA-linear fitNone=–¼ÀÀÀN©^Ë;)¼ýÀ1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢ýð"×?à<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)378€MorphologyCMosaic nameej2@rRÃå¦6@9x'ø0ž@N£×
=q@õ\(ö;#×
Be×
AǏÀÀUEVPA-linear fitNone=
üÀÀÀN©^Ë;‹—xÀ1974ApJ...194..249WPeak>&éyÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£.YJòè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)379€MorphologyCMosaic nameej2@rg`€¨[@:)Ù_}c@NœÌÌÌÌÍ@333333;#×
B\A²=qÀÀUEVPA-linear fitNone=˜ñÔÀÀÀN©^Ë;Z<!À1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢Ã¦Þ	sI<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)380€MorphologyCMosaic nameej2@rPÐ=@9eïê'!@NG®zá@p£×
=q;#×
AN¸RA§™šÀÀUEVPA-linear fitNone<ÀÀÀN©^Ë;‰LDÀ1974ApJ...194..249WPeak>Ÿ¾ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£<Å0A<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)381€MorphologyCMosaic nameej2@re-Iԟ@;Pˆ=)k@O\(õ@áG®zá;#×
B{QìAÆõÃÀÀUEVPA-linear fitNone=VÀ×ÀÀÀN©^Ë;ZãçÀ1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ùïO'íÇ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)382€MorphologyCMosaic nameej2@rRTÛ!¶@9§¼9U[Š@N#×
=p¤@×
=p£×;#×
@£×AÙp¤ÀÀUEVPA-linear fitNone<›ÀÀÀN©^Ë;`ÉÚÀ1974ApJ...194..249WPeak>gl‹ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£
sÀóî]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)383€MorphologyCMosaic nameej2@rašh"è±@;,u"XÅT@O33333@¸Që…¸;#×
Až{Aëp¤ÀÀUEVPA-linear fitNone<6®}ÀÀÀN©^Ë;ÄHÀ1974ApJ...194..249WPeak>vÈ´ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢÷ž‰­ö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)384€MorphologyCMosaic nameej2@rSˆ¶ý@9Œ¿ "±p@N(õ\@õ\(ö;#×
B=qB33ÀÀUEVPA-linear fitNone=OÔ¿ÀÀÀN©^Ë;uÀ1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£ 7¦¢ª<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)385€MorphologyCMosaic nameej2@r]VZ²@8g~ùÉŒ@M¾záG®?ÿG®záH;#×
Ã+…B\)ÀÀUEVPA-linear fitNone<jžoÀÀÀN©^Ë;MÈuÀ1974ApJ...194..249WPeak>`A‰ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£öúpÑì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)386€MorphologyCMosaic nameej2@rZ÷äÃ#@7÷Ž
ú@M"záG®?ý\(õÃ;#×
Bà"{B"\)ÀÀUEVPA-linear fitNone=ÐúYÀÀÀN©^Ë;^҉À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤Oï"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)387€MorphologyCMosaic nameej2@rgIkß­@:ð¯¤%œ@NüÌÌÌÌÍ@™™™™™š;#×
C†¨öA©
=ÀÀUEVPA-linear fitNone=Z¯ÀÀÀN©^Ë;K)_À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢5§Ÿ~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)388€MorphologyCMosaic nameej2@rS"«û:­@9Œ÷Ò`QÌ@NáG®{@¸Që…;#×
Ã0¤A÷ë…ÀÀUEVPA-linear fitNone=§bÀÀÀN©^Ë;h§À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£ AÔ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)389€MorphologyCMosaic nameej2@rreGÆPÓ@9$jYþÀ@NR\(õÃ?ó\(õÃ;#×
@Aë…A¨\ÀÀUEVPA-linear fitNone<×^ ÀÀÀN©^Ë;À1974ApJ...194..249WPeak>8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£xû'öç<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)390€MorphologyCMosaic nameej2@rEÒâ4ïà@;üqšÿô«@O@Që…¸R;#×
C킏B@ffÀÀUEVPA-linear fitNone;´9XÀÀÀN©^Ë;Ì÷À1974ApJ...194..249WPeak>Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡"†ï‰<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)391€MorphologyCMosaic nameej2@rR}Ec¬@<Ÿ"wt@i@Or\(õÃ@záG®;#×
Bz(öB,£×ÀÀUEVPA-linear fitNone<›ÀÀÀN©^Ë;,\À1974ApJ...194..249WPeak>G®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡8"Ùwë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)392€MorphologyCMosaic nameej2@r~²ðݦ+@9_ºÔ1~Æ@N¡G®zá?é¸Që…;#×
ˆ…B\ÀÀUEVPA-linear fitNone=S0"ÀÀÀN©^Ë;h§À1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£?àÖ%z<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)393€MorphologyCMosaic nameej2@r8nzŽ@8»ö3Äy@Mb\(õÃ@£×
=p¤;#×
B·³3BBÌÍÀÀUEVPA-linear fitNone<]¬ïÀÀÀN©^Ë;
ŽÉÀ1974ApJ...194..249WPeak>'ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£·L,<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)394€MorphologyCMosaic nameej2@rcå×jÁì@8e|ó§ú‰@MÔzáG®?ú;#×
ÃQÑìAÁ¸ÀÀUEVPA-linear fitNone>CªÀÀÀN©^Ë;W
À1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£ø…X	q<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)395€MorphologyCMosaic nameej2@r…õͺq@3¾H}%×Æ@LK…¸QìÀ¸Që…;#×
Ò°¤A	ë…ÀÀUEVPA-linear fitNone>–¼ÀÀÀN©^Ë<#¸À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨kAÇO8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTfBpÀÀNew CGPS (Van Eck et al 2020 in prep)396€MorphologyCMosaic nameek1@rU·;»æZ@4?^̲³Ó@KÑG®zá?ÔÌÌÌÌÌÍ;#×
CHnA)¸ÀÀUEVPA-linear fitNone=c}éÀÀÀN©^Ë;ìé£À1974ApJ...194..249WPeak>$ÝÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§Õ޾͂À<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT)BpÀÀNew CGPS (Van Eck et al 2020 in prep)397€MorphologyCMosaic nameek1@rZ"µ˜¹@4™´™ÞÇ@L
=p£×
?Ð;#×
B·ÌÍA.áHÀÀUEVPA-linear fitNone=hr°ÀÀÀN©^Ë<+´NÀ1974ApJ...194..249WPeak>C•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§qÆñ¿¨W<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT)BpÀÀNew CGPS (Van Eck et al 2020 in prep)398€MorphologyCMosaic nameek1@ra킜|i@6Å(›nš@M®záH?í\(õÃ;#×
Bk=qAw33ÀÀUEVPA-linear fitNone=îƽÀÀÀN©^Ë;ŒçÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥P!Ìo<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT
BpÀÀNew CGPS (Van Eck et al 2020 in prep)399€MorphologyCMosaic nameek1@rgðÍË@4JÌÔÓ¦@L®záH¿â=p£×
=;#×
BÛ£×AHõÃÀÀUEVPA-linear fitNone=Éþ‡ÀÀÀN©^Ë;¸ÏÀÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§ÉÆe<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTfBpÀÀNew CGPS (Van Eck et al 2020 in prep)400€MorphologyCMosaic nameek1@r~Á{Ÿ¦R@2ŸHô£þ@K³×
=p¤À£×
=p¤;#×
šzáAf¸RÀÀUEVPA-linear fitNone=ólßÀÀÀN©^Ë;çÿXÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?©Õà±ÅO<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTfBpÀÀNew CGPS (Van Eck et al 2020 in prep)401€MorphologyCMosaic nameek1@rs˜«ŸÀ§@7¶O	>@M|(õ\?Ê=p£×
=;#×
ÁMë…A\ÀÀUEVPA-linear fitNone>¼øÀÀÀN©^Ë<F#À1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥Õv‡È<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT
BpÀÀNew CGPS (Van Eck et al 2020 in prep)402€MorphologyCMosaic nameek1@r~¶i›%@5k}?z]@L\(õÿõ×
=p£×;#×
Ãw&fAž\ÀÀUEVPA-linear fitNone>
M@ÀÀÀN©^Ë;¦ÊÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦ôö"Ú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTfBpÀÀNew CGPS (Van Eck et al 2020 in prep)403€MorphologyCMosaic nameek1@r\¯%íÏ@4‡«œ§£@L
=p£×
?ºáG®zá;#×
B£A¦õÃÀÀUEVPA-linear fitNone>fµÀÀÀN©^Ë<%1À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§…z5ìµ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT)BpÀÀNew CGPS (Van Eck et al 2020 in prep)404€MorphologyCMosaic nameek1@r—y€øv@5û@óu!@M%\(öÀ®záG®;#×
ÂД{A'{ÀÀUEVPA-linear fitNone>>q‹ÀÀÀN©^Ë;‰LDÀ1974ApJ...194..249WPeak<´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦åd,~K<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT)BpÀÀNew CGPS (Van Eck et al 2020 in prep)405€MorphologyCMosaic nameek1@rZ—Ÿ6Ä
@4è'K½sR@L,ÌÌÌÌÍ?ÙG®záH;#×
CGAÇ®ÀÀUEVPA-linear fitNone>š°ÉÀÀÀN©^Ë;Çâ'À1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§©Njõ¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT)BpÀÀNew CGPS (Van Eck et al 2020 in prep)406€MorphologyCMosaic nameek1@r‰ü,ã¹-@4ùBH}ç@L~záG®ÀzáG®{;#×
CuÃA³×
ÀÀUEVPA-linear fitNone<Qc5ÀÀÀN©^Ë;.SeÀ1974ApJ...194..249WPeak>hr°ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨ÓùØœ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTfBpÀÀNew CGPS (Van Eck et al 2020 in prep)407€MorphologyCMosaic nameek1@r†Ü:Äûê@4»ññ?¹y@L¼ÌÌÌÌÍ¿ÿ
=p£×
;#×
úáA‹\)ÀÀUEVPA-linear fitNone<ô^ÀÀÀN©^Ë;Õ¥¹À1974ApJ...194..249WPeak>\(öÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§LÀÃ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT)BpÀÀNew CGPS (Van Eck et al 2020 in prep)408€MorphologyCMosaic nameek1@r`"èÐZ¨@5	%õù(@LO\(õ?Æffffff;#×
ÁõÃAè£×ÀÀUEVPA-linear fitNone>ÏBÀÀÀN©^Ë;—$À1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦ûh"˜E<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTfBpÀÀNew CGPS (Van Eck et al 2020 in prep)409€MorphologyCMosaic nameek1@rŽŽ¶0á°@4Ÿ…Œ+"@LÍp£×
=ÀzáG®;#×
Ãq³3B=qÀÀUEVPA-linear fitNone<÷ÀÀÀN©^Ë;¨ÖÀ1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§ksìñ¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT)BpÀÀNew CGPS (Van Eck et al 2020 in prep)410€MorphologyCMosaic nameek1@r'Ìð@4xՏ…Áà@LÈõ\)À;#×
ÃcÏ\B%…ÀÀUEVPA-linear fitNone<V#ŽÀÀÀN©^Ë;!7ôÀ1974ApJ...194..249WPeak>E¡ËÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§•ÊNŒ²ž<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT)BpÀÀNew CGPS (Van Eck et al 2020 in prep)411€MorphologyCMosaic nameek1@rl)ìýlX@2τя³õ@Kƒ33333¿øzáG®{;#×
C÷/\A£ÂÀÀUEVPA-linear fitNone>±ÙÀÀÀN©^Ë;Ÿ@£À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?©•&jÿÍ´<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGR¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)412€MorphologyCMosaic nameek1@r×z‡2@3ÐKڄ@LC×
=p¤À(õ\);#×
›ÑìAë…ÀÀUEVPA-linear fitNone=6™…ÀÀÀN©^Ë;kF5À1974ApJ...194..249WPeak><jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨Uò§ìGð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTfBpÀÀNew CGPS (Van Eck et al 2020 in prep)413€MorphologyCMosaic nameek1@raÆ '-ç@3µïØ☴@KÁG®zá¿á\(õÃ;#×
Âg…B/\)ÀÀUEVPA-linear fitNone=T´ÀÀÀN©^Ë;ÞUÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨u/H"LN<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGR¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)414€MorphologyCMosaic nameek1@rSºÞoQ@4»ö@Þr@K±G®zá?ÔzáG®{;#×
C4uÃA߅ÀÀUEVPA-linear fitNone<§îÀÀÀN©^Ë; .À1974ApJ...194..249WPeak>"uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨w#½Ë+<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGR¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)415€MorphologyCMosaic nameek1@rPљ½€³@4è{xD@L	™™™™š?ì£×
=p¤;#×
C''BGõÃÀÀUEVPA-linear fitNone=WÆüÀÀÀN©^Ë;Q·À1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§PÙ*v<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT)BpÀÀNew CGPS (Van Eck et al 2020 in prep)416€MorphologyCMosaic nameek1@r»¬Þ˜¢@5Pv"Ù Æ@Lâ\(õÿô£×
=p¤;#×
ÏúáB£×ÀÀUEVPA-linear fitNone=­¡#ÀÀÀN©^Ë;ATÊÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦±§NÓê­<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT)BpÀÀNew CGPS (Van Eck et al 2020 in prep)417€MorphologyCMosaic nameek1@rHõ?¸Ô@6ùPÎÑNê@Lҏ\(õÃ@£×
=p¤;#×
A&áH@Åp¤ÀÀUEVPA-linear fitNone=ѐÀÀÀN©^Ë<‡¨ÖÀ1974ApJ...194..249WPeak>%ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥"U$¶€<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQ0BpÀÀNew CGPS (Van Eck et al 2020 in prep)418€MorphologyCMosaic nameek2@r,˜›ðÿœ@4öM`9ë@KŽ¸Që…@=p£×
=;#×
CFŒÍAÀÀUEVPA-linear fitNone=ô—·ÀÀÀN©^Ë<)æïÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§Â21-&<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)419€MorphologyCMosaic nameek2@r.Mê°è9@4«Ï˜Äã@Ks×
=p¤@p£×
=q;#×
CæfA¸RÀÀUEVPA-linear fitNone>&ŸÀÀÀN©^Ë<èhÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§^#}hÝ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)420€MorphologyCMosaic nameek2@r*Pq=2@8Z]2@M
=p£×@ð£×
=q;#×
C	=qA™šÀÀUEVPA-linear fitNone=G"ÀÀÀN©^Ë;{½À1974ApJ...194..249WPeak=ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤Æçy<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)421€MorphologyCMosaic nameek2@r8³`Œk\@6²èðP™/@L}p£×
=@×
=p£×;#×
C¦fA333ÀÀUEVPA-linear fitNone=É<ŠÀÀÀN©^Ë;ʁ™À1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥`[<ÍZ&<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQ0BpÀÀNew CGPS (Van Eck et al 2020 in prep)422€MorphologyCMosaic nameek2@rb" ©€š@7$ú$ ÉR@MC×
=p¤?ñG®záH;#×
BŠ³3AN\ÀÀUEVPA-linear fitNone>ÒÈÀÀÀN©^Ë;àu÷À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤ü¡Ó`<ø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT
BpÀÀNew CGPS (Van Eck et al 2020 in prep)423€MorphologyCMosaic nameek2@r2žfà@8ÀÀËϵ@MN¸Që…@#×
=p¤;#×
B>ÌÍAZ¸RÀÀUEVPA-linear fitNone=#¤ÀÀÀN©^Ë;˜$À1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£³m¨³"Ú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)424€MorphologyCMosaic nameek2@r-Ú'ñp"@6¡ŸÆàtë@LP@;#×
CøRAD(öÀÀUEVPA-linear fitNone?ÀÀÀN©^Ë<nc À1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥oÒ_p`x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)425€MorphologyCMosaic nameek2@r<YØ*ýg@5ŠŒ3y›@L®záH@õ\(ö;#×
CZ=qAz=qÀÀUEVPA-linear fitNone>¤ýÀÀÀN©^Ë;ç°À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦wSz,a<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)426€MorphologyCMosaic nameek2@rdÈÃLÓ@7Qàíúe@M_\(õ?ðáG®zá;#×
¤…AlÀÀUEVPA-linear fitNone=`"ÀÀÀN©^Ë;·,RÀ1974ApJ...194..249WPeak>"ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤ÖtèîÌv<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT
BpÀÀNew CGPS (Van Eck et al 2020 in prep)427€MorphologyCMosaic nameek2@r1Á/C@4»@é.¼@K"záG®@…¸Që…;#×
CN€A–¸RÀÀUEVPA-linear fitNone=•ùœÀÀÀN©^Ë;iö©À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§M~Suýn<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)428€MorphologyCMosaic nameek2@r.Pè?>@7¿EF¨@LÐ@;#×
À¢=qAŠÀÀUEVPA-linear fitNone=íà
ÀÀÀN©^Ë;þ›|À1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤{àÉGÓä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)429€MorphologyCMosaic nameek2@r83ÃÞ;£@7ê@{ W@M¸Që…@£×
=p¤;#×
BÌÍAû\)ÀÀUEVPA-linear fitNone=‰{tÀÀÀN©^Ë;kF5À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤Y4ÚäS<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)430€MorphologyCMosaic nameek2@r1áhvQ®@8åðˆ¨•_@M^¸Që…@p£×
=q;#×
CºáAã…ÀÀUEVPA-linear fitNone=D(NÀÀÀN©^Ë;TýôÀ1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£—Ý-Iâ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)431€MorphologyCMosaic nameek2@r6ZÀOÄã@7ºkÆùTà@L陙™™š@®záG®;#×
C.0¤A¸\ÀÀUEVPA-linear fitNone=XnÁÀÀÀN©^Ë;vjUÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤ÒJèDy<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)432€MorphologyCMosaic nameek2@r'¼½¨†@7Ó×q}«@L\(õÃ@záG®{;#×
B{\)BffÀÀUEVPA-linear fitNone<"]ÀÀÀN©^Ë;-ÚÀ1974ApJ...194..249WPeak>ß;ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤k8#1Ùª<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)433€MorphologyCMosaic nameek2@rOQL®@7•³µN3R@M0£×
=q@záG®;#×
BY×
AœõÃÀÀUEVPA-linear fitNone="}ÀÀÀN©^Ë;§qÉÀ1974ApJ...194..249WPeak>\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤åŸ‡Zj<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)434€MorphologyCMosaic nameek2@rM
.ÁI@6ˆ»]/")@L²\(õÃ?ýë…¸Qì;#×
A]¸Aª=qÀÀUEVPA-linear fitNone=ÄÿCÀÀÀN©^Ë;ìé£À1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥†BždJù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQ0BpÀÀNew CGPS (Van Eck et al 2020 in prep)435€MorphologyCMosaic nameek2@rCÈt†‰ÿ@6¾Üì=×@L©™™™™š@…¸Që…;#×
BÊAÃ×
ÀÀUEVPA-linear fitNone=`ÔÀÀÀN©^Ë;PgŒÀ1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥U·ªîC©<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQ0BpÀÀNew CGPS (Van Eck et al 2020 in prep)436€MorphologyCMosaic nameek2@rPTDC•"@7ЬTŠäd@MNzáG®@\(õ;#×
ÁÏë…B×
ÀÀUEVPA-linear fitNone=ÅÀÀÀN©^Ë;KÑ$À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤mÇá"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)437€MorphologyCMosaic nameek2@r:g௴@8W}ÚÀ@M<ÌÌÌÌÍ@
\(õ\;#×
C!ÅAÎQìÀÀUEVPA-linear fitNone> 
|ÀÀÀN©^Ë;œõoÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤›­ø"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)438€MorphologyCMosaic nameek2@r-ù"có<@58ó|Œ@K°£×
=q@£×
=p¤;#×
C´K…BÀÀUEVPA-linear fitNone=à7
ÀÀÀN©^Ë;Eë1À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦Ê{{©Ž•<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)439€MorphologyCMosaic nameek2@rãD9×@5ÉZŽ0ֆ@K±ë…¸R@™™™™š;#×
C‰®B)ë…ÀÀUEVPA-linear fitNone<Åë1ÀÀÀN©^Ë;\3rÀ1974ApJ...194..249WPeak>PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦9©	¡K°<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)440€MorphologyCMosaic nameek2@r?¤7ÀL@5Ú>èj8´@L6fffff@ÌÌÌÌÌÍ;#×
CýqBáHÀÀUEVPA-linear fitNone=2ÔÔÀÀÀN©^Ë;49XÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦)QQ‰²Ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQ0BpÀÀNew CGPS (Van Eck et al 2020 in prep)441€MorphologyCMosaic nameek2@r5Ù²M/@9#Ú½!‰@M‡®záH@™™™™š;#×
B×
B(öÀÀUEVPA-linear fitNone=¶…ÀÀÀN©^Ë;RÀ1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£j³Öƒ©Ó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)442€MorphologyCMosaic nameek2@rLkm='¢@7Q"-Ð@Lç
=p£×@záG®;#×
ÂÔ\)B£×ÀÀUEVPA-linear fitNone=LìBÀÀÀN©^Ë;.û+À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥é2ÛÅI<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQ0BpÀÀNew CGPS (Van Eck et al 2020 in prep)443€MorphologyCMosaic nameek2@r&/—†"5@8ÑâƒN@M.záG®@£×
=p¤;#×
BÎÇ®B3õÃÀÀUEVPA-linear fitNone=&
EÀÀÀN©^Ë; .À1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£¦°†ž"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)444€MorphologyCMosaic nameek2@r#ÍÃTf<@5™P*=ž@KG®zá@
p£×
=q;#×
Cr«…BÌÍÀÀUEVPA-linear fitNone<¶ØoÀÀÀN©^Ë;%Î[À1974ApJ...194..249WPeak=ñ©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦åɄ£qÌ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)445€MorphologyCMosaic nameek2@r%¸MœT@7£ñ?_'S@L¦fffff@Š=p£×
;#×
C''AÐ=qÀÀUEVPA-linear fitNone=«ÀÀÀN©^Ë;D›¦À1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤'05z(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)446€MorphologyCMosaic nameek2@r'Ñ»Ž]Ç@8ʽ×V@LÝp£×
=@æfffff;#×
C¾(öB
¸ÀÀUEVPA-linear fitNone<™Ã‹ÀÀÀN©^Ë:çÿXÀ1974ApJ...194..249WPeak=ÊÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤;TíãÔ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)447€MorphologyCMosaic nameek2@r¼ej¸;@5«Ò@R…@KªáG®{@;#×
C	Š=BP£×ÀÀUEVPA-linear fitNone;Ò
úÀÀÀN©^Ë;f¯ÍÀ1974ApJ...194..249WPeak?bNÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦W58
¨<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)448€MorphologyCMosaic nameek2@r3Hï1©@8eý~¤<@M*áG®{@8Që…¸;#×
‰™šBõÃÀÀUEVPA-linear fitNone=#$ÈÀÀÀN©^Ë;oÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£ø"'VÚ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)449€MorphologyCMosaic nameek2@rYÆA)@2V\\ìT)@K
=p£×
¿éë…¸Qì;#×
D,¸öAb\ÀÀUEVPA-linear fitNone>SlßÀÀÀN©^Ë;à"À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ª8$5Y.<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBBpÀÀNew CGPS (Van Eck et al 2020 in prep)450€MorphologyCMosaic nameel1@rvæA	›@1œ¤gšS‰@K%\(öÀffffff;#×
ÃzáAžÌÍÀÀUEVPA-linear fitNone={"ŠÀÀÀN©^Ë;¼jÀ1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?«CQ"µä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)451€MorphologyCMosaic nameel1@ruuvT/@1Ûõkê@K;…¸QìÀ×
=p£×;#×
Ã<áHA¢õÃÀÀUEVPA-linear fitNone<Yè>ÀÀÀN©^Ë;t¼À1974ApJ...194..249WPeak>hr°ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ªçs%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)452€MorphologyCMosaic nameel1@rvÚÑÓ»,@0õtøÍ	@JÜÌÌÌÌÍÀõ\(ö;#×
ÃK{B£×ÀÀUEVPA-linear fitNone<¢	«ÀÀÀN©^Ë;HŠHÀ1974ApJ...194..249WPeak>:^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¬G»;79;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)453€MorphologyCMosaic nameel1@rzÆàⱐ@1(£€+@Kë…¸RÀÌÌÌÌÌÍ;#×
DÏ\BW\ÀÀUEVPA-linear fitNone<ç°ÀÀÀN©^Ë;7€4À1974ApJ...194..249WPeak=å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?«õß1èú¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGRBpÀÀNew CGPS (Van Eck et al 2020 in prep)454€MorphologyCMosaic nameel1@r¤Úïs}@3»ÐL"f]@JÄzáG®@	záG®;#×
C]ð¤?ã×
ÀÀUEVPA-linear fitNone?<IºÀÀÀN©^Ë>¸|À1974ApJ...194..249WPeak>1&éÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨n0݅ÎÀ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)455€MorphologyCMosaic nameel2@rtò"©@4QXe<@J¹™™™™š@=p£×
=;#×
CQÔ{Ac33ÀÀUEVPA-linear fitNone=þ¨ÀÀÀN©^Ë<šVÀ1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§ÁýK[W&<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)456€MorphologyCMosaic nameel2@rmmq@3ö…øE"º@JÚ=p£×
@
p£×
=q;#×
BµšA`(öÀÀUEVPA-linear fitNone>"6;ÀÀÀN©^Ë<~G™À1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨)9Z©x	<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)457€MorphologyCMosaic nameel2@r)XãÍD@3î¬
¹@J±G®zá@™™™™™š;#×
C›UÃAÂÀÀUEVPA-linear fitNone<´öÀÀÀN©^Ë;¶"ŒÀ1974ApJ...194..249WPeak>‡®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?©3Ú^¥¿<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)458€MorphologyCMosaic nameel2@rèÔ¥ <@4¾.'€^"@K(õ\@¸Që…;#×
CýqBÀÀUEVPA-linear fitNone<#ƒ'ÀÀÀN©^Ë;ñÀ1974ApJ...194..249WPeak>OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§JY>›[ú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)459€MorphologyCMosaic nameel2@r$²­y	c@4t'¨r‰÷@K9™™™™š@™™™™™š;#×
Cƒ8RAæõÃÀÀUEVPA-linear fitNone=yÛ#ÀÀÀN©^Ë;ŸèhÀ1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§šC"¥<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)460€MorphologyCMosaic nameel2@rë‰
Ù|@55æ ±³ñ@K!G®zá@Ç®záH;#×
B¯aHAæÌÍÀÀUEVPA-linear fitNone=‡ÀÀÀN©^Ë;?]yÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦ÌÀôQåã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOÃBpÀÀNew CGPS (Van Eck et al 2020 in prep)461€MorphologyCMosaic nameel2@r$÷"N@4ñº²ƒÃ£@Kqë…¸R@	Që…¸R;#×
Cþ¸AÀffÀÀUEVPA-linear fitNone<\	ÀÀÀN©^Ë;jžoÀ1974ApJ...194..249WPeak>²°!ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§'eòÈ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)462€MorphologyCMosaic nameel2@rä¿íeª@4h,'09@Jú=p£×
@	¸Që…;#×
<õA¸ÀÀUEVPA-linear fitNone>fÄÆÀÀÀN©^Ë<¤À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§þ¸¬ë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQBpÀÀNew CGPS (Van Eck et al 2020 in prep)463€MorphologyCMosaic nameel2@VÊùŠY·@2‹P"Ž¶|@gåp£×
=¿÷\(õÃ;#×
A<£×@ªáHÀÀUEVPA-linear fitNone>–»™ÀÀÀN©^Ë<µ À1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?©ïÝ
G´À<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)464€MorphologyCMosaic nameeq1@W®¥O‹d@2R!v‹Ï—@gøÌÌÌÌÍ¿ë…¸Që…;#×
B¢W
A±G®ÀÀUEVPA-linear fitNone=z¬ÚÀÀÀN©^Ë;EClÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ª=ýã
¶<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)465€MorphologyCMosaic nameeq1@W'Ö·r»@1Öð^·øÇ@h=p£×
¿ñ…¸Që…;#×
B\áHA¡×
ÀÀUEVPA-linear fitNone<ä%¯ÀÀÀN©^Ë;Š›ÐÀ1974ApJ...194..249WPeak>¬ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ªíD<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)466€MorphologyCMosaic nameeq1@W }‡ý'@2Ñ㎼5©@gñp£×
=¿Ï\(õ\;#×
Âͳ3AÐÀÀUEVPA-linear fitNone=\¦ÊÀÀÀN©^Ë;w¹àÀ1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?©''>VC<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)467€MorphologyCMosaic nameeq1@V´bm @3Lq¥|Ã@gÑë…¸R¿øffffff;#×
BÍë…B(öÀÀUEVPA-linear fitNone<ã'âÀÀÀN©^Ë;	ÀÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?©CðUJB<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP{BpÀÀNew CGPS (Van Eck et al 2020 in prep)468€MorphologyCMosaic nameeq1@Vø§‡›°@2,5&°¤S@gúfffff¿ñ333333;#×
B•
=AâõÃÀÀUEVPA-linear fitNone=;ŽLÀÀÀN©^Ë;y±1À1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ªrá,÷¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)469€MorphologyCMosaic nameeq1@WÃ$ø›@3µ#z°v@gíë…¸R?özáG®{;#×
@ŒÌÍAøzáÀÀUEVPA-linear fitNone=…åóÀÀÀN©^Ë;ŽŠrÀ1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨v"Әð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQŒBpÀÀNew CGPS (Van Eck et al 2020 in prep)470€MorphologyCMosaic nameeq1@WÕ/a9ü@4·ÓC7|[@gäzáG®@õ\(ö;#×
CNk…@ÊáHÀÀUEVPA-linear fitNone>s¬ÀÀÀN©^Ë<7€4À1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§Q.ª,@<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)471€MorphologyCMosaic nameeq2@X7t›\¸@6Á9á*•@gÔÌÌÌÌÍ@u\(ö;#×
A—G®Ar{ÀÀUEVPA-linear fitNone=łVÀÀÀN©^Ë;µ5À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦¢æ¡;8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)472€MorphologyCMosaic nameeq2@WØ	`ïc@4xY$ë@gì(õ\@Që…¸R;#×
AÙ\)AJ{ÀÀUEVPA-linear fitNone=£NºÀÀÀN©^Ë;˜_À1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§–¯ìŒâ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)473€MorphologyCMosaic nameeq2@WÜï®zߚ@3øTmþå@gû\(õ@õ\(ö;#×
C{A~{ÀÀUEVPA-linear fitNone=²ÚÀÀÀN©^Ë;…]¢À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨' «Ó¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)474€MorphologyCMosaic nameeq2@X/d=P@5%k½0Ù@gë×
=p¤@k…¸Qì;#×
×
AŽ£×ÀÀUEVPA-linear fitNone=%™íÀÀÀN©^Ë;â¬À1974ApJ...194..249WPeak>"ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦ÝŽ‰NÀ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)475€MorphologyCMosaic nameeq2@WíLy«VÈ@4;ŒjžO/@g÷…¸Qì@£×
=p¤;#×
C"33A¦(öÀÀUEVPA-linear fitNone=§'?ÀÀÀN©^Ë;TýôÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§Ú.ûß¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)476€MorphologyCMosaic nameeq2@W×_™Òà@45šÔ+q@gó\(õ@G®záH;#×
Cœ{AÂÀÀUEVPA-linear fitNone<^JÀÀÀN©^Ë;%&–À1974ApJ...194..249WPeak>
=qÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§à瞓<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)477€MorphologyCMosaic nameeq2@WáIê~L@4›¼Ú%á@gê=p£×
@ÌÌÌÌÌÍ;#×
C™¯\AӏÀÀUEVPA-linear fitNone<åŠÀÀÀN©^Ë;'À1974ApJ...194..249WPeak>yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§oÔÞ¨<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)478€MorphologyCMosaic nameeq2@W»¶9áÖS@4¬>k}qã@gà(õ\@(õ\);#×
C?EAÎQìÀÀUEVPA-linear fitNone=ç ùÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§]«;^c<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)479€MorphologyCMosaic nameeq2@WÉõ~F@44ê0]N+@gðzáG®@áG®zá;#×
C"Bë…ÀÀUEVPA-linear fitNone=DúÀÀÀN©^Ë:õÊÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§á¯ ñÑ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)480€MorphologyCMosaic nameeq2@W¬.DÑJ@5!Êh¬'@gÏ×
=p¤@G®záH;#×
B̸A߅ÀÀUEVPA-linear fitNone=‹œ·ÀÀÀN©^Ë;D›¦À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦â)b
v<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)481€MorphologyCMosaic nameeq2@Wu$)Vã@4@æ^@gÜQë…¸?ø\(õ;#×
Bp\)B=qÀÀUEVPA-linear fitNone<¾ ºÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§ÔLgà<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQŒBpÀÀNew CGPS (Van Eck et al 2020 in prep)482€MorphologyCMosaic nameeq2@Vℚ=@5ÕM<ÕÝU@g
=p£×?Û333333;#×
?Æff@‹33ÀÀUEVPA-linear fitNone>s®hÀÀÀN©^Ë<ؘ³À1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦.#bxù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)483€MorphologyCMosaic nameer1@VuO§·x@5Ùj»UŒ@gu™™™™š¿î=p£×
=;#×
ÁÔ£×AIG®ÀÀUEVPA-linear fitNone=5ÒJÀÀÀN©^Ë;çW"À1974ApJ...194..249WPeak>%ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦*ýµù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)484€MorphologyCMosaic nameer1@Væg°"Y@5¡@Q­‰@g•™™™™š?Ø;#×
ÂÖ¸RAR{ÀÀUEVPA-linear fitNone<ð†ÀÀÀN©^Ë;¯öÓÀ1974ApJ...194..249WPeak>=p¤ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦`Þp!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)485€MorphologyCMosaic nameer1@V¾øüy÷)@3adÙ£
@gË\(õ¿ó®záG®;#×
ÁN{ADzáÀÀUEVPA-linear fitNone<s#yÀÀÀN©^Ë;¯¢ðÀ1974ApJ...194..249WPeak>Ðå`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨Ü±f <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)486€MorphologyCMosaic nameer1@V`Ð/7@3æ-ãς@g¦áG®{Àp£×
=q;#×
™QìA'ë…ÀÀUEVPA-linear fitNone>j ›ÀÀÀN©^Ë<{òÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨<C›H§ð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)487€MorphologyCMosaic nameer1@V‹A.cC@6ˆKÌd@gg®záH¿Õ¸Që…;#×
Â$õÃAŽ{ÀÀUEVPA-linear fitNone=ªOÊÀÀÀN©^Ë;§qÉÀ1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥†¨[fd*<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)488€MorphologyCMosaic nameer1@V3Í'±*@6E?gõ‹M@gZ¸Që…¿øáG®zá;#×
'…A®£×ÀÀUEVPA-linear fitNone=û_ÀÀÀN©^Ë;ˆPœÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥Ä`üm†<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS¯BpÀÀNew CGPS (Van Eck et al 2020 in prep)489€MorphologyCMosaic nameer1@V¬lJ
Ï@3þ—o™·Å@gµë…¸R¿ò£×
=p¤;#×
‹uÃA\õÃÀÀUEVPA-linear fitNone=:*ÀÀÀN©^Ë;‡TóÀ1974ApJ...194..249WPeak>IºÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨ßbùÍ(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)490€MorphologyCMosaic nameer1@V<SÎÞm`@4¿í'@g†áG®{À¸Që…¸;#×
 ÌÍA½33ÀÀUEVPA-linear fitNone<ûÒtÀÀÀN©^Ë;3''À1974ApJ...194..249WPeak=Ðå`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§I[™_þý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)491€MorphologyCMosaic nameer1@V]Ä͐@5—ü Rl@g"£×
=q¿ù×
=p£×;#×
B£×A£\)ÀÀUEVPA-linear fitNone="£ÀÀÀN©^Ë;:çÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦çÜïL°œ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)492€MorphologyCMosaic nameer1@VR8cÍЊ@5YW¼¡1@g™™™™š¿ü;#×
@"ÌÍA×
ÀÀUEVPA-linear fitNone=G͊ÀÀÀN©^Ë;'Ì÷À1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦ãú™/s<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)493€MorphologyCMosaic nameer1@Vs³åØ@67è¸81@gpzáG®¿ì(õ\);#×
Ã'@A°ffÀÀUEVPA-linear fitNone=žOvÀÀÀN©^Ë;xa¦À1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦25òK<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)494€MorphologyCMosaic nameer1@V]œ¯ì,@6Û3~j¼@gjfffff¿òffffff;#×
BòuÃAÚ{ÀÀUEVPA-linear fitNone<ÃÞèÀÀÀN©^Ë;U¥¹À1974ApJ...194..249WPeak>8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥øôcxø¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)495€MorphologyCMosaic nameer1@Vzðÿ7ík@2'@δM¥@gÒzáG®À
=p£×
;#×
A¸Bp¤ÀÀUEVPA-linear fitNone=7Š±ÀÀÀN©^Ë;
GíÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?©çۋ"€J<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP{BpÀÀNew CGPS (Van Eck et al 2020 in prep)496€MorphologyCMosaic nameer1@Vã9ùþ¡@6$€'«"-@g†\(õÃ?â¸Që…¸;#×
BäA¿ÂÀÀUEVPA-linear fitNone=iƒÀÀÀN©^Ë;}ŸÓÀ1974ApJ...194..249WPeak=í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥â©¹ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)497€MorphologyCMosaic nameer1@VªÎ´>@3¡o¹Mò@g¿®záH¿õ×
=p£×;#×
'¸RAî=qÀÀUEVPA-linear fitNone=¦v!ÀÀÀN©^Ë;fÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨¶x9…Ý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)498€MorphologyCMosaic nameer1@VS·àÀ*]@3t¯"ÛÚ
@g°(õ\À…¸Që…;#×
Cap¤BI£×ÀÀUEVPA-linear fitNone> V'ÀÀÀN©^Ë;M °À1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¨ÃøÌNK<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)499€MorphologyCMosaic nameer1@WL»«¬ì@42é_ïz@gÔÌÌÌÌÍ?ï®záG®;#×
C^EBzáÀÀUEVPA-linear fitNone<
â¬ÀÀÀN©^Ë;RÀ1974ApJ...194..249WPeak>­VÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§ãô™èqr<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQŒBpÀÀNew CGPS (Van Eck et al 2020 in prep)500€MorphologyCMosaic nameer1@V&»¼_ûÕ@4þa"cÄ@g"33333Àp£×
=q;#×
ÁÇ×
B4p¤ÀÀUEVPA-linear fitNone=
ÚºÀÀÀN©^Ë;˜²êÀ1974ApJ...194..249WPeak>!ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§ûÂèÝî)<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)501€MorphologyCMosaic nameer1@V'e\@4âË@û$@g™™™™™š¿íp£×
=q;#×
C0&fAóp¤ÀÀUEVPA-linear fitNone=64ÀÀÀN©^Ë;…	ÀÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§#'ÍœçO<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)502€MorphologyCMosaic nameer1@V·õWòÍW@4¡Gÿ d÷@g¦áG®{¿æ\(õ;#×
ÂuzáAÐffÀÀUEVPA-linear fitNone=_ÄÀÀÀN©^Ë;e`BÀ1974ApJ...194..249WPeak=ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§iŠ×=è·<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)503€MorphologyCMosaic nameer1@V—¥§¿{'@2ôýè@gÎzáG®¿ÿ¸Që…;#×
B\)B\ÀÀUEVPA-linear fitNone=3ïòÀÀÀN©^Ë;p"bÀ1974ApJ...194..249WPeak=ƧðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?©e­iCkò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP{BpÀÀNew CGPS (Van Eck et al 2020 in prep)504€MorphologyCMosaic nameer1@WM×¾åà@6ßT'ã7H@g‰ë…¸R@G®záH;#×
B¤Ç®@—®ÀÀUEVPA-linear fitNone?ÀÀÀN©^Ë=	ô
À1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥9œQÞ©<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)505€MorphologyCMosaic nameer2@Wr²1	@5O4+Ì@g½ë…¸R@;#×
?ØQì@•p¤ÀÀUEVPA-linear fitNone>4,=ÀÀÀN©^Ë<×ÆüÀ1974ApJ...194..249WPeak>Ÿ¾ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦²îØù:Ü<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)506€MorphologyCMosaic nameer2@W6ý/Â@7©2p5@gn¸Që…@;#×
Aµ¸@¾{ÀÀUEVPA-linear fitNone=áÚ{ÀÀÀN©^Ë<;¹À1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤â+³¹á<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)507€MorphologyCMosaic nameer2@Wg°ŽÍh@7Âå'ò]	@gv\(õÃ@G®záH;#×
AŒ(öAffÀÀUEVPA-linear fitNone=¾ÿÀÀÀN©^Ë<c^À1974ApJ...194..249WPeak=ƧðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤xï
iOH<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)508€MorphologyCMosaic nameer2@W<MÑê¼g@8Hvh¼@g^fffff@ë…¸Qì;#×
Bl@Ç®ÀÀUEVPA-linear fitNone>£ÀÀÀN©^Ë<VMÀ1974ApJ...194..249WPeak=å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤ï¶À<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)509€MorphologyCMosaic nameer2@W'ž;‹T»@5˜µ¿Þf@g¼ÌÌÌÌÍ@Që…¸R;#×
Bë…As
=ÀÀUEVPA-linear fitNone=ùÆ*ÀÀÀN©^Ë;¹ËhÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦iK—$×ñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)510€MorphologyCMosaic nameer2@WÇ&'º…@9CØkJ¢r@g`záG®@\(õÃ;#×
¸A5G®ÀÀUEVPA-linear fitNone=¼Ø™ÀÀÀN©^Ë;ÃóàÀ1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£S¸+\¸¢<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)511€MorphologyCMosaic nameer2@Vï,Å^BË@7y´'À6«@gd?ö(õ\);#×
Áÿ×
A×
ÀÀUEVPA-linear fitNone=¾G™ÀÀÀN©^Ë;'%1À1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤µRB7<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)512€MorphologyCMosaic nameer2@WS¹ó†Àa@4Åæú9"@gÆ=p£×
?õ®záG®;#×
ÂñzáAÀQìÀÀUEVPA-linear fitNone=½ÏÀÀÀN©^Ë;"µÝÀ1974ApJ...194..249WPeak=ùÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§B¬Þ]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQŒBpÀÀNew CGPS (Van Eck et al 2020 in prep)513€MorphologyCMosaic nameer2@WŒƒÚÿ<@7¸½ÂCÎN@g®záH@×
=p£×;#×
C5õÃA‡¸ÀÀUEVPA-linear fitNone>p;ÀÀÀN©^Ë;§çÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤0hÅk<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)514€MorphologyCMosaic nameer2@W>'âë@6œ¸ÿ¹v@gë…¸R?ÿp£×
=q;#×
A…A™…ÀÀUEVPA-linear fitNone>`€ÀÀÀN©^Ë;È6eÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥tÞ9׸<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)515€MorphologyCMosaic nameer2@W_ˆ{ÌO$@8B¢0< Þ@gf¸Që…@	\(õ\;#×
Bï…A¶ÌÍÀÀUEVPA-linear fitNone='X¸ÀÀÀN©^Ë;vjUÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤vu»«š<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)516€MorphologyCMosaic nameer2@W¹È4Ñ@5%â9ê+'@gÒ=p£×
@¸Që…¸;#×
CÜ)AdQìÀÀUEVPA-linear fitNone=‰ÙÓÀÀÀN©^Ë;ºs.À1974ApJ...194..249WPeak=Ðå`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦Ý:$§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)517€MorphologyCMosaic nameer2@W©Ý…µè'@7½ü€ÉÕò@g…p£×
=@áG®zá;#×
ÂË8RAªzáÀÀUEVPA-linear fitNone>¦"ÀÀÀN©^Ë;¡7ôÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤|ëÒ®w"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)518€MorphologyCMosaic nameer2@WVR7±\@4ÆÒH¥@gƸQë…?ö=p£×
=;#×
Ãn¸RAÕG®ÀÀUEVPA-linear fitNone=dy'ÀÀÀN©^Ë;=f'À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?§AMì
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQŒBpÀÀNew CGPS (Van Eck et al 2020 in prep)519€MorphologyCMosaic nameer2@W.ºWËy@7ó
ÒÉXØ@gdÌÌÌÌÍ@G®záH;#×
B¯"{A£…ÀÀUEVPA-linear fitNone<²ªãÀÀÀN©^Ë;—$À1974ApJ...194..249WPeak>Z¬ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤R,…Ä½<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)520€MorphologyCMosaic nameer2@X·ƒQ¼@7ç€Ï:Ù"@g"Që…¸@\(õ\;#×
CSÜ)BQìÀÀUEVPA-linear fitNone=ý`éÀÀÀN©^Ë;PgŒÀ1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤[gã ­<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)521€MorphologyCMosaic nameer2@W¥ïÝž@5!šV§ß@gÑp£×
=@=p£×
=;#×
ÂåæfA¾QìÀÀUEVPA-linear fitNone>ÍuÀÀÀN©^Ë;J™À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦þ.aˆL<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)522€MorphologyCMosaic nameer2@X ‹Š"—@6°dLì±à@g·
=p£×@#×
=p¤;#×
Â"£×Aæ{ÀÀUEVPA-linear fitNone<EÀÀÀN©^Ë;Np;À1974ApJ...194..249WPeak>VÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥bšz¤u<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)523€MorphologyCMosaic nameer2@Wô|<1èg@5pP­œc=@gÖáG®{@
áG®zá;#×
CYšA¿ë…ÀÀUEVPA-linear fitNone=5~gÀÀÀN©^Ë;sXÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦''íÜ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)524€MorphologyCMosaic nameer2@WuÊ.Áú@8 ûAâ¶@go\(õ@záG®;#×
ÃT^¸Aû¸ÀÀUEVPA-linear fitNone<À­ÀÀÀN©^Ë;IRÀ1974ApJ...194..249WPeak=×
=ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤.sæùÌ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)525€MorphologyCMosaic nameer2@WØ;z"õ[@5Q^qÙ¿@gÔ(õ\@
…¸Që…;#×
 ž¸A­×
ÀÀUEVPA-linear fitNone=<xÀÀÀN©^Ë; .À1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦°»÷‹87<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)526€MorphologyCMosaic nameer2@W€è—Ø;ú@7uä›xË@g(õ\@¸Që…;#×
¬¨öBo33ÀÀUEVPA-linear fitNone<Qá	ÀÀÀN©^Ë;çÀ1974ApJ...194..249WPeak>Iº^ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥»‹Ä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)527€MorphologyCMosaic nameer2@WÎý§ô_ò@91ä¥äd@gd(õ\@¸Që…;#×
į\B3QìÀÀUEVPA-linear fitNone=žžÀÀÀN©^Ë;Õ¦À1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£`ÉJE¶e<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)528€MorphologyCMosaic nameer2@U™ŸŸ¥&"@9"†»³ÿ@fè(õ\¿ÿ×
=p£×;#×
Ã!H@ï\)ÀÀUEVPA-linear fitNone>>¸RÀÀÀN©^Ë<gÕgÀ1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£nýÒ
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)529€MorphologyCMosaic namees1@UÂÌPWÐ@6ˆüî´Ó@g8ÌÌÌÌÍÀ™™™™™š;#×
ÂffA(öÀÀUEVPA-linear fitNone=øÀÀÀN©^Ë<c^À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥†˜š¾Î<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)530€MorphologyCMosaic namees1@V'£ýk@94Ú­@fýë…¸R¿æffffff;#×
»A-¸ÀÀUEVPA-linear fitNone=‹àßÀÀÀN©^Ë;ƒ÷À1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£_ K(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)531€MorphologyCMosaic namees1@VŒ–ÀÔ@7eij"È#@gO×
=p¤?¼(õ\);#×
?ž¸RA2{ÀÀUEVPA-linear fitNone=BekÀÀÀN©^Ë;àu÷À1974ApJ...194..249WPeak>™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤Å».‡M/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)532€MorphologyCMosaic namees1@UËÄ*¾\@8>u¨OÃd@g¿ý\(õ\;#×
ÂÃ8RA2ffÀÀUEVPA-linear fitNone>
jÀÀÀN©^Ë;ãhñÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤µÊ#f<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)533€MorphologyCMosaic namees1@UðÝ°¬…?@8ÆPªOd@gzáG®¿ñ\(õÃ;#×
ÁáHAˆ{ÀÀUEVPA-linear fitNone<š¿4ÀÀÀN©^Ë;…]¢À1974ApJ...194..249WPeak>Z¬ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£¯Hà ¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)534€MorphologyCMosaic namees1@V7[lsŸ@:Üïa-¿@fë
=p£×¿¸Që…¸R;#×
Â͸RArffÀÀUEVPA-linear fitNone=É''ÀÀÀN©^Ë;ç«uÀ1974ApJ...194..249WPeak=Ÿ¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢Íêcҟ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)535€MorphologyCMosaic namees1@VT@s…=@80;bß©«@g-¸Q녿ÈQë…¸R;#×
Á"QìAƒ®ÀÀUEVPA-linear fitNone=GOµÀÀÀN©^Ë;Þ҉À1974ApJ...194..249WPeak>hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤!Ð;ŒÖ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)536€MorphologyCMosaic namees1@Vœxù7ôg@7i
dI8Æ@gS33333?ÔzáG®{;#×
Â×
AK…ÀÀUEVPA-linear fitNone>Q/ÀÀÀN©^Ë;Ú<!À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤Âý®^@€<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)537€MorphologyCMosaic namees1@Uì1þۑ@9‹
ï î@fï×
=p¤¿èÌÌÌÌÌÍ;#×
Ã#^¸A³G®ÀÀUEVPA-linear fitNone=!-ÀÀÀN©^Ë;ƒfQÀ1974ApJ...194..249WPeak=çl‹ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£!hQz'M<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)538€MorphologyCMosaic namees1@VDK"¦F@6å#*¡=@gMG®zá¿ð\(õ;#×
BO33AŠzáÀÀUEVPA-linear fitNone=«JÀÀÀN©^Ë;~G™À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥3óŸÜ_'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)539€MorphologyCMosaic namees1@UÓýñt@5¤r'Ší@gUp£×
=À\(õ;#×
BApõÃÀÀUEVPA-linear fitNone>.¢
ÀÀÀN©^Ë;Ü3rÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¦]¹\oÁq<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS¯BpÀÀNew CGPS (Van Eck et al 2020 in prep)540€MorphologyCMosaic namees1@VPä•f}ê@:0ϟ‡"L@fôõ\)?èÌÌÌÌÌÍ;#×
ÂmõÃA¦{ÀÀUEVPA-linear fitNone>zöÀÀÀN©^Ë;¼œÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢°'ksñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)541€MorphologyCMosaic namees1@Vîlµ@9—Ëûß?ó@fùë…¸R¿Â\(õ;#×
˜¸RAV=qÀÀUEVPA-linear fitNone=ŠŒÀÀÀN©^Ë;¹w…À1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£ƒÅŒy¶<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)542€MorphologyCMosaic namees1@VL•ÆI@:±uÍØL@fæzáG®?ï333333;#×
Âë…AŠQìÀÀUEVPA-linear fitNone=ÈøbÀÀÀN©^Ë<ìÕÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢\ì²9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)543€MorphologyCMosaic namees1@VbMšAÏü@9^'®_ªË@g®záH?âffffff;#×
Bb\B(öÀÀUEVPA-linear fitNone<}ŸÓÀÀÀN©^Ë;!7ôÀ1974ApJ...194..249WPeak>!ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£@þ}8w<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)544€MorphologyCMosaic namees1@Vk²ZOB{@9mˆ¿®@g…¸Qì?àzáG®{;#×
¿J=qAñ33ÀÀUEVPA-linear fitNone<íúDÀÀÀN©^Ë;
GíÀ1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£ƒ'Zg‹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)545€MorphologyCMosaic namees1@VcâT;ÆT@9^:°o@g?ã
=p£×
;#×
ÀHõÃAâÌÍÀÀUEVPA-linear fitNone< ÏÀÀÀN©^Ë;vjUÀ1974ApJ...194..249WPeak>_;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£@ÀrG÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)546€MorphologyCMosaic namees1@UŒ×hˆŒ@8~Н….À@fözáG®À×
=p£×;#×
Â0¸BáHÀÀUEVPA-linear fitNone=	a=ÀÀÀN©^Ë;]'ýÀ1974ApJ...194..249WPeak=çl‹ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£å#d‡?Ý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)547€MorphologyCMosaic namees1@VQ"Ôñ@:…
¼P…
@fÝp£×
=?ŏ\(õÃ;#×
Ay™šAæÀÀUEVPA-linear fitNone=+UïÀÀÀN©^Ë;•+À1974ApJ...194..249WPeak=å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢ymĝ5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)548€MorphologyCMosaic namees1@V9aêò"3@9âÜRԁ@fø(õ\?Õp£×
=q;#×
B…ÌÍAð(öÀÀUEVPA-linear fitNone=¤£ƒÀÀÀN©^Ë;h§À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢årËzœ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)549€MorphologyCMosaic namees1@UœjVFÅ@6üÊ=2rÕ@g#…¸QìÀffffff;#×
C'A¤záÀÀUEVPA-linear fitNone>BšÀÀÀN©^Ë;"À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥O¼›—
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)550€MorphologyCMosaic namees1@U~↟÷@9QlŒç@fÜzáG®À®záG®;#×
ÂB×
AÆÌÍÀÀUEVPA-linear fitNone<ûçmÀÀÀN©^Ë;:KÀ1974ApJ...194..249WPeak=ÊÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£J	_+î²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)551€MorphologyCMosaic namees1@UÀô›y†è@9"9	z'Û@fäõ\)¿ôzáG®{;#×
ȌÍAõ™šÀÀUEVPA-linear fitNone<7þ	ÀÀÀN©^Ë;èhÀ1974ApJ...194..249WPeak>k…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£³&³[g<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)552€MorphologyCMosaic namees1@U}­2ž@7s&Z}ï@g®záHÀ\(õÃ;#×
ø9šB#®ÀÀUEVPA-linear fitNone<ä¶ÀÀÀN©^Ë;+´NÀ1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤º37µÞø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)553€MorphologyCMosaic namees1@Vf8 À
@6ÙõQåü@gVfffff¿ä(õ\);#×
Áà£×BÀÀUEVPA-linear fitNone=_"ËÀÀÀN©^Ë;'ŬÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥=Ĕ&æ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)554€MorphologyCMosaic namees1@UÅ´æ9'@6ƒ'µØã#@g:záG®Àffffff;#×
BíuÃB<záÀÀUEVPA-linear fitNone<Ú<!ÀÀÀN©^Ë;1šAÀ1974ApJ...194..249WPeak=Ù‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¥Šýþ	ߞ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)555€MorphologyCMosaic namees1@UŒJÙ7@7›""‰ÝS@gfffffÀ…¸Që…;#×
À«×
AÉp¤ÀÀUEVPA-linear fitNone=D\¼ÀÀÀN©^Ë;—·AÀ1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤™"IðÅ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)556€MorphologyCMosaic namees1@V):¶Þ9Ï@:f3gèé"@fæ=p£×
?ٙ™™™™š;#×
ÁÖáHAæÀÀUEVPA-linear fitNone=E·ÀÀÀN©^Ë;PgŒÀ1974ApJ...194..249WPeak>%ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢s¥Íy_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)557€MorphologyCMosaic namees1@Viͧ¨@7©©"çgú@g@£×
=q¿Ç®záG®;#×
ÁÜ£×Aú\ÀÀUEVPA-linear fitNone<ŽKˆÀÀÀN©^Ë;'ŬÀ1974ApJ...194..249WPeak>Ÿ¾ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤€\w:<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)558€MorphologyCMosaic namees1@VO+×¼Tã@7é&~•ûQ@g3®záH¿Øõ\(ö;#×
Bü¸A÷×
ÀÀUEVPA-linear fitNone>4NQÀÀÀN©^Ë;gW"À1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤Zô"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)559€MorphologyCMosaic namees1@VŽûÿ@7—u­®Þ@gJáG®{?Íp£×
=q;#×
Âì=qAØõÃÀÀUEVPA-linear fitNone=îÛ¶ÀÀÀN©^Ë;)8À1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¤œr܉<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)560€MorphologyCMosaic namees1@Vg¬7'Ðú@8þúRLR)@g33333?ݸQë…;#×
B³B?™šÀÀUEVPA-linear fitNone<ÓÀÀÀN©^Ë:ØDÐÀ1974ApJ...194..249WPeak>6E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£…}׸¶k<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)561€MorphologyCMosaic namees1@U§Qs¹&ß@9M½
ˆŠ@fæfffff¿û®záG®;#×
C(öB2\ÀÀUEVPA-linear fitNone=O"}ÀÀÀN©^Ë:ÔV.À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£L¨ƒfG~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)562€MorphologyCMosaic namees1@VéOL¯@9xôLû3;@fú¸Q녿Տ\(õÃ;#×
Âöž¸B1\)ÀÀUEVPA-linear fitNone=8°KÀÀÀN©^Ë:þG™À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£.äa'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)563€MorphologyCMosaic namees1@VûీÕ@:šac1ò@g
=p£×@ffffff;#×
Áè{@ÀÀUEVPA-linear fitNone?M¾ÀÀÀN©^Ë=±î$À1974ApJ...194..249WPeak>	7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢k¯–õ!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)564€MorphologyCMosaic namees2@WNôFù@;¤ö€¬§@gzáG®@=p£×
=;#×
@p¤@ß®ÀÀUEVPA-linear fitNone>#ıÀÀÀN©^Ë<bëÀ1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ËŸ°Ù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)565€MorphologyCMosaic namees2@Wo´Ñ	Û@9>ûF¢C¾@gNfffff@¸Që…¸;#×
A\@éë…ÀÀUEVPA-linear fitNone=Z¹õÀÀÀN©^Ë<˜òÀ1974ApJ...194..249WPeak>"uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£W2Ð""¿<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)566€MorphologyCMosaic namees2@WŽsí9x@9M¤ÜÊ@gS\(õ@;#×
Ai™šA8£×ÀÀUEVPA-linear fitNone=ã^tÀÀÀN©^Ë;£ƒ'À1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£Lºš²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)567€MorphologyCMosaic namees2@WZ#óUc@9iü<[Ú@gE¸Që…@
333333;#×
¸AzáÀÀUEVPA-linear fitNone=òÀÀÀN©^Ë;ÁçÀ1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£9?*l|J<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)568€MorphologyCMosaic namees2@Vö<à"÷@8ÙîÖ TÏ@g?
=p£×@¸Që…;#×
ÂyG®A~ffÀÀUEVPA-linear fitNone=g-¡ÀÀÀN©^Ë;¬1À1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£ º2= Ó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)569€MorphologyCMosaic namees2@Všä')6Š@:oô¾ÍN@fþ¸Që…?ü¸Që…¸;#×
B¿¸AZ\ÀÀUEVPA-linear fitNone>s"wÀÀÀN©^Ë;Ùè>À1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢‡«åÊï›<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)570€MorphologyCMosaic namees2@Vd$'Y[@:RÒ<¡K@fõ™™™™š?ñ333333;#×
Bkp¤AŠõÃÀÀUEVPA-linear fitNone=§»0ÀÀÀN©^Ë;ãhñÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢š!³Œ¢<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)571€MorphologyCMosaic namees2@V¶0Ì`B@;ê©üC(m@fÛ\(õ@×
=p£×;#×
BрA•®ÀÀUEVPA-linear fitNone="ÊÕÀÀÀN©^Ë;'j©À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡žiÌ,%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)572€MorphologyCMosaic namees2@W"ˆ3Tõ>@<©gҙ3@fݙ™™™š@záG®;#×
¢šAŽQìÀÀUEVPA-linear fitNone<"ôÇÀÀÀN©^Ë;'ŬÀ1974ApJ...194..249WPeak>(õÃÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡2»v!°<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)573€MorphologyCMosaic namees2@WKª‡ýï·@:hx½Ç@g%ë…¸R@\(õ;#×
ÁîzáA©ÂÀÀUEVPA-linear fitNone=yèÀÀÀN©^Ë;p"bÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢Œ7ùq\Š<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)574€MorphologyCMosaic namees2@VÌé",¯ç@8kònòõ@gAë…¸R?ö¸Që…¸;#×
–Aˆ(öÀÀUEVPA-linear fitNone=-VÀÀÀN©^Ë;Ÿ"…À1974ApJ...194..249WPeak>›"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£óûEy<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGUÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)575€MorphologyCMosaic namees2@W6šwŽz@:ý'òýN@gõ\)@¸Që…¸;#×
A=AÌ£×ÀÀUEVPA-linear fitNone=dy'ÀÀÀN©^Ë;@>À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢,÷P×íN<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)576€MorphologyCMosaic namees2@WBkrŽËQ@;"0´¿&@g£×
=q@p£×
=q;#×
Cw^¸A­33ÀÀUEVPA-linear fitNone>ŽŠÀÀÀN©^Ë;l•ÀÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ÚËOV¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)577€MorphologyCMosaic namees2@VÈ=¿§@:¾Þqÿ·1@g@;#×
Â[×
A®¸RÀÀUEVPA-linear fitNone="r†ÀÀÀN©^Ë;c^À1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢TdŽ3·<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)578€MorphologyCMosaic namees2@WN§,'í@:ó»ñŏ@g
=p£×@
\(õ;#×
ÀZ=qA陚ÀÀUEVPA-linear fitNone=‡£˜ÀÀÀN©^Ë;7€4À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢3ù©cü<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)579€MorphologyCMosaic namees2@W8ë8%Èò@9¥¢>IÆ@g7\(õ@
ÌÌÌÌÌÍ;#×
ÂÞBAÓ¸ÀÀUEVPA-linear fitNone=äÂøÀÀÀN©^Ë;I2À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£RÄh¶ô<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)580€MorphologyCMosaic namees2@VàÅõ{ª+@:$Xòtuî@g=p£×
@
=p£×
;#×
ÁÏ×
AÂQìÀÀUEVPA-linear fitNone=ÚäÀÀÀN©^Ë;~G™À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢¸ÙŽóí<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)581€MorphologyCMosaic namees2@VȚ!˜qõ@8òùԏòñ@g2=p£×
?ú;#×
BU=qAáp¤ÀÀUEVPA-linear fitNone<°ÈŠÀÀÀN©^Ë;S®hÀ1974ApJ...194..249WPeak>+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£ŽG•BŒ,<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)582€MorphologyCMosaic namees2@W#ž"Ðj.@:J\O9é@g\(õÃ@;#×
Áû®AÕG®ÀÀUEVPA-linear fitNone<écÜÀÀÀN©^Ë;w¹àÀ1974ApJ...194..249WPeak>IºÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢{Ú¬zlš<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)583€MorphologyCMosaic namees2@V¯|3‰ç@:ÙrRX.Â@f÷®záH@;#×
C7LÍAǙšÀÀUEVPA-linear fitNone>ÀÀÀN©^Ë;2éÍÀ1974ApJ...194..249WPeak<´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢C–Åze½<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)584€MorphologyCMosaic namees2@W	o½çp¹@<—Ï'\ÿ@fÚ=p£×
@½p£×
=;#×
BNG®B(öÀÀUEVPA-linear fitNone=ÍÀÀÀN©^Ë;j©À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡<kuJ2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)585€MorphologyCMosaic namees2@WJPð90@;¾ÑÙ½:@fÿ×
=p¤@B\(õÃ;#×
ÁôÌÍAðÀÀUEVPA-linear fitNone<­®ÀÀÀN©^Ë;IÙÓÀ1974ApJ...194..249WPeak>záÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡¸'À<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQèBpÀÀNew CGPS (Van Eck et al 2020 in prep)586€MorphologyCMosaic namees2@V"+ÝU‹@9}âƒ26Œ@g×
=p¤?ðÌÌÌÌÌÍ;#×
BÏ=qB8{ÀÀUEVPA-linear fitNone=P=›ÀÀÀN©^Ë:îÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£*ž£
Ü/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTÂBpÀÀNew CGPS (Van Eck et al 2020 in prep)587€MorphologyCMosaic namees2@WhlìÓ´Z@9 ~e×@gBzáG®@p£×
=q;#×
ÃÔs3B<õÃÀÀUEVPA-linear fitNone=˜÷ÀÀÀN©^Ë:éNäÀ1974ApJ...194..249WPeak<ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£x°=¸±<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT…BpÀÀNew CGPS (Van Eck et al 2020 in prep)588€MorphologyCMosaic namees2@W(@@;¾»Fِ@g¸Që…@\(õ\;#×
ÃQ
B#QìÀÀUEVPA-linear fitNone<–ÓÀÀÀN©^Ë;%1À1974ApJ...194..249WPeak>
=qÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢ p>×ó;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGTþBpÀÀNew CGPS (Van Eck et al 2020 in prep)589€MorphologyCMosaic namees2@UÊ낼G•@:—ÓuÏ£@fË\(õ¿äQë…¸R;#×
Âf@'\ÀÀUEVPA-linear fitNone>ìлÀÀÀN©^Ë=	ª¤À1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢mS‡ñÐ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQŒBpÀÀNew CGPS (Van Eck et al 2020 in prep)590€MorphologyCMosaic nameet1@UP"¿$è@:â@ó}¤@f¦áG®{¿ÿ
=p£×
;#×
AØ(öAJáHÀÀUEVPA-linear fitNone=yèÀÀÀN©^Ë;ªàÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢>ìg!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGR#BpÀÀNew CGPS (Van Eck et al 2020 in prep)591€MorphologyCMosaic nameet1@Up¤B¿Q¥@<l¤/¬ž…@f"záG®¿è;#×
·"{AVffÀÀUEVPA-linear fitNone=̝ÀÀÀN©^Ë;™®'À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Td7jÖµ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)592€MorphologyCMosaic nameet1@Uò/ $þ@<×7-h7@f–\(õÃ?ï…¸Që…;#×
BH{@Ó33ÀÀUEVPA-linear fitNone>€^_ÀÀÀN©^Ë<(ÁUÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡½
䟋<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)593€MorphologyCMosaic nameet1@Uߤ"ºû­@<H…ß'í@f¡Â\(ö?Þ¸Që…¸;#×
ÂÒ¸A€ÀÀUEVPA-linear fitNone>
t~ÀÀÀN©^Ë;ÁTÊÀ1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡hòØ'½<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)594€MorphologyCMosaic nameet1@UC½ÐE®‹@9!:5¡f@fӅ¸QìÀ(õ\);#×
ÂØaHA"{ÀÀUEVPA-linear fitNone>Œµ5ÀÀÀN©^Ë<	LDÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£l™²ùÒÍ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)595€MorphologyCMosaic nameet1@TØnÅcÏ@<…®•¶¦h@f^záG®À¸Që…¸;#×
•ÌÍAÛ
=ÀÀUEVPA-linear fitNone=7Š±ÀÀÀN©^Ë;3''À1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Frà.)j<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP¶BpÀÀNew CGPS (Van Eck et al 2020 in prep)596€MorphologyCMosaic nameet1@V$Yjá:1@;7"T]`@fΏ\(õÃ?è(õ\);#×
\A–áHÀÀUEVPA-linear fitNone=ÀÀÀN©^Ë;…±…À1974ApJ...194..249WPeak>JÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢	&O…Ú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)597€MorphologyCMosaic nameet1@Tÿ%"©ï@<1uÁU;@fp(õ\À\(õ;#×
AhÌÍA£™šÀÀUEVPA-linear fitNone>uŽ"ÀÀÀN©^Ë;ôÆçÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡u¿'Hžì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP¶BpÀÀNew CGPS (Van Eck et al 2020 in prep)598€MorphologyCMosaic nameet1@U¯ šÖ@;3ƚí¦@fŒÀffffff;#×
B(öA·ë…ÀÀUEVPA-linear fitNone>)äPÀÀÀN©^Ë;ÚãçÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢zŸF<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGR#BpÀÀNew CGPS (Van Eck et al 2020 in prep)599€MorphologyCMosaic nameet1@V(·À'È@;Hÿ@f͏\(ö?êáG®zá;#×
B¯…A'=qÀÀUEVPA-linear fitNone<Ò
úÀÀÀN©^Ë;™ÍÀ1974ApJ...194..249WPeak>Z¬ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ÿF¿8_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)600€MorphologyCMosaic nameet1@U/hù†‰@9þ;㈶o@f·33333Àp£×
=q;#×
Ââ¸RAº¸RÀÀUEVPA-linear fitNone>OxÿÀÀÀN©^Ë;·€4À1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢Ò`Ao;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGR#BpÀÀNew CGPS (Van Eck et al 2020 in prep)601€MorphologyCMosaic nameet1@Tÿ=Iž@;Åí4ð³š@f{…¸QìÀ\(õ\;#×
B÷ffA™ÂÀÀUEVPA-linear fitNone=îÁÀÀÀN©^Ë;~ï_À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡³ÙŸ|8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP¶BpÀÀNew CGPS (Van Eck et al 2020 in prep)602€MorphologyCMosaic nameet1@UióvGçK@:©²¤Q•@f²áG®{¿üzáG®;#×
«¸RA¿…ÀÀUEVPA-linear fitNone=sWæÀÀÀN©^Ë;MÈuÀ1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢aàGä€<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGR#BpÀÀNew CGPS (Van Eck et al 2020 in prep)603€MorphologyCMosaic nameet1@U¢wÅ´+Ì@=Ò2°Æ‡@fi\(ö?áë…¸Qì;#×
C!€AÉ
=ÀÀUEVPA-linear fitNone=óÕ»ÀÀÀN©^Ë;'ÆÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? –k8O<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)604€MorphologyCMosaic nameet1@UÅ{È'â"@<.Ž·Ï§Û@fž\(õÃ?¾¸Që…¸;#×
Cë…Aô¸RÀÀUEVPA-linear fitNone=Û"ÑÀÀÀN©^Ë;"µÝÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡wfM|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)605€MorphologyCMosaic nameet1@Uê ³s,@;º*ðGÉÎ@f³\(õ?ÔzáG®{;#×
BÜzáAÈzáÀÀUEVPA-linear fitNone=\Æ?ÀÀÀN©^Ë;I2À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ºÂ½T×Å<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)606€MorphologyCMosaic nameet1@U|…eþ—›@=7ÇqA…@fq™™™™š¿Èõ\(ö;#×
ÂëúáAèõÃÀÀUEVPA-linear fitNone<×ðíÀÀÀN©^Ë;@>À1974ApJ...194..249WPeak=ë…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? æMy²…<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)607€MorphologyCMosaic nameet1@U'Zéã2:@9¼>ƕý@fÕp£×
=¿üQë…¸R;#×
ÁÝqAú=qÀÀUEVPA-linear fitNone=X¤ÀÀÀN©^Ë;60©À1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢ÿLgþÚñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGSBpÀÀNew CGPS (Van Eck et al 2020 in prep)608€MorphologyCMosaic nameet1@Uî5?îî @<5}öþZì@f§
=p£×?ã®záG®;#×
‰BÀÀUEVPA-linear fitNone=R
úÀÀÀN©^Ë;
GíÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡su
å¶|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)609€MorphologyCMosaic nameet1@Uò¨Ýã˜0@:{Œº§ÓC@fׅ¸Qì¿Ë…¸Që…;#×
ÃY'B	¸RÀÀUEVPA-linear fitNone<ᰊÀÀÀN©^Ë;»™À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢'7"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGQŒBpÀÀNew CGPS (Van Eck et al 2020 in prep)610€MorphologyCMosaic nameet1@TÞVuîê@=L҆­`á@fJ\(õÿÿ™™™™™š;#×
B‹¨öB#£×ÀÀUEVPA-linear fitNone=•l
ÀÀÀN©^Ë;%&–À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ÛÖٓ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)611€MorphologyCMosaic nameet1@U*­Ô(Æ@;9ÅWA.õ@f'ë…¸RÀ¸Që…¸;#×
ÂÍ=qBP\ÀÀUEVPA-linear fitNone=nëÀÀÀN©^Ë;º4À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢Ï
Ê4Æ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGR#BpÀÀNew CGPS (Van Eck et al 2020 in prep)612€MorphologyCMosaic nameet1@Uçá)ÃCt@;¢
x[í@fµp£×
=?Ï\(õ\;#×
ÃR¸RB_(öÀÀUEVPA-linear fitNone<¦">ÀÀÀN©^Ë:Õ¥¹À1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Éèé†ñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)613€MorphologyCMosaic nameet1@VØØnš§µ@=o*u=ä@f¸Që…¸@
=p£×
;#×
B`®@\ÀÀUEVPA-linear fitNone>YÅÀÀÀN©^Ë<‡çÀÀ1974ApJ...194..249WPeak=Ÿ¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ? É"3É÷/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)614€MorphologyCMosaic nameet2@VááŸæ£@?KúN*èN@fZ¸Që…@333333;#×
Á	p¤@ÌzáÀÀUEVPA-linear fitNone?Š¶®ÀÀÀN©^Ë=Z¹õÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸÂ@$ÚK:<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)615€MorphologyCMosaic nameet2@UʋÃ|@>0ªqñ¥@fh£×
=q?óp£×
=q;#×
B3ÌÍ@õp¤ÀÀUEVPA-linear fitNone=Âø8ÀÀÀN©^Ë<ÛwÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? gRd$R<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)616€MorphologyCMosaic nameet2@Vk°H¤@?1¤³1@faG®zá@\(õ;#×
A"{A™šÀÀUEVPA-linear fitNone>%}ÀÀÀN©^Ë<9w…À1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? *D'S<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)617€MorphologyCMosaic nameet2@VÆjŒUâ@=‰L­Û/@f‰Â\(ö?úÌÌÌÌÌÍ;#×
BȊ=A@záÀÀUEVPA-linear fitNone>J	ÀÀÀN©^Ë<þÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ? »`PZ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)618€MorphologyCMosaic nameet2@VeZfãb@>wFiÞ@f'áG®{@	=p£×
=;#×
ÂؽqAQ¸ÀÀUEVPA-linear fitNone=FÀÀÀN©^Ë;ȊHÀ1974ApJ...194..249WPeak>7KÇÀÀÀN©^ËÀÀÀÀÀÀÀÀ? Dè•B²š<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)619€MorphologyCMosaic nameet2@V¾1¦÷@?gÃðíøØ@fqë…¸R@€;#×
Áà£×A333ÀÀUEVPA-linear fitNone=™ŽÀÀÀN©^Ë;½f'À1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ©{0á<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)620€MorphologyCMosaic nameet2@UøR¬ýS@>ƒ[¢YW@fië…¸R?þ\(õ;#×
ÁffA\)ÀÀUEVPA-linear fitNone=¹Û#ÀÀÀN©^Ë<
›ÐÀ1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ?7"3×G<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)621€MorphologyCMosaic nameet2@V .]«©Ž@>âàDEM§@fƒ®záH@333333;#×
Âz×
A#\)ÀÀUEVPA-linear fitNone=CÉïÀÀÀN©^Ë;í=†À1974ApJ...194..249WPeak>záÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ·²[m¹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)622€MorphologyCMosaic nameet2@V1Uãòn@=žañØ|^@f‡\(õ?û\(õ\;#×
Â×
A>=qÀÀUEVPA-linear fitNone=€Ñ·ÀÀÀN©^Ë;¿	–À1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? °ÇY´×<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)623€MorphologyCMosaic nameet2@VôôÊ%J@=B'ldð@fÃ33333@
=p£×
;#×
ÁŸp¤AQë…ÀÀUEVPA-linear fitNone<ÀD(ÀÀÀN©^Ë;´9XÀ1974ApJ...194..249WPeak>uÀÀÀN©^ËÀÀÀÀÀÀÀÀ? à¦¸ªç¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)624€MorphologyCMosaic nameet2@V^«¾Ö&?@?ðf¢[4@fXzáG®@záG®{;#×
Ã!ºáA'ffÀÀUEVPA-linear fitNone=ß³úÀÀÀN©^Ë;²•êÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ/‹Lë\_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)625€MorphologyCMosaic nameet2@VŒÁ*Vg@?Z[=Ø@frfffff@.záG®;#×
ÂE{AaÀÀUEVPA-linear fitNone=¼ÀÀÀN©^Ë;¨mrÀ1974ApJ...194..249WPeak>t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿµ*_Ûê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)626€MorphologyCMosaic nameet2@VÈ^ŸLtè@@
f)µò@fj\(õÃ@ffffff;#×
ÁÏ×
A`ÀÀUEVPA-linear fitNone=÷¹àÀÀÀN©^Ë<Õ¦À1974ApJ...194..249WPeak=Ÿ¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿê`N¤õ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)627€MorphologyCMosaic nameet2@V«nž'Ù£@@@+}+s@fXÌÌÌÌÍ@áG®zá;#×
¬¸RAB=qÀÀUEVPA-linear fitNone=¨$ÀÀÀN©^Ë<#SÀ1974ApJ...194..249WPeak>%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž´1‰5Á3<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)628€MorphologyCMosaic nameet2@Vˆõõ÷~@<Êí^.ù@f¹¸Që…@õ\(ö;#×
ÁAG®A‡ë…ÀÀUEVPA-linear fitNone=`ŠðÀÀÀN©^Ë;œ¡ŒÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ i:¢ú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)629€MorphologyCMosaic nameet2@VUñëë2˜@<tp[‹¦¼@f·\(õ?ÿ…¸Që…;#×
B‡QìA}p¤ÀÀUEVPA-linear fitNone>ÌÀÀÀN©^Ë;Çâ'À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡P	ù-‰(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)630€MorphologyCMosaic nameet2@VßÝqª@>ºœÆe|‰@f•p£×
=@áG®zá;#×
Âd33A¦ffÀÀUEVPA-linear fitNone<䎊ÀÀÀN©^Ë;–ÓÀ1974ApJ...194..249WPeak>)ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ? $²Ü"õâ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)631€MorphologyCMosaic nameet2@V™ZQÁ^œ@?X÷ÚCZ@fup£×
=@Ç®záH;#×
Ã)™šA‰®ÀÀUEVPA-linear fitNone=Èó#ÀÀÀN©^Ë;'%1À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ·6ݟ‹ <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)632€MorphologyCMosaic nameet2@UÃò«y"á@>'iÇÑFÞ@fh(õ\?ñë…¸Qì;#×
B܀B¸RÀÀUEVPA-linear fitNone=:4DÀÀÀN©^Ë;t¼À1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? káí_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)633€MorphologyCMosaic nameet2@UÙ²>µ@>–G¯»Î@fa¸Që…?ù…¸Që…;#×
ÃÏ\A³p¤ÀÀUEVPA-linear fitNone<Ý/ÀÀÀN©^Ë;TV.À1974ApJ...194..249WPeak>t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? 6"ñë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)634€MorphologyCMosaic nameet2@V­>â¨@>³‰¹Öñ@fˆQë…¸@p£×
=q;#×
Ã:µÃAä=qÀÀUEVPA-linear fitNone="uÀÀÀN©^Ë;TýôÀ1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ? (¤Sj<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)635€MorphologyCMosaic nameet2@V¼íMð@>«ªÑý®@f×
=p¤@¸Që…;#×
ÂÌÍAʸRÀÀUEVPA-linear fitNone<ßã*ÀÀÀN©^Ë;TV.À1974ApJ...194..249WPeak=ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ,þÆsò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)636€MorphologyCMosaic nameet2@V¡ØŒðG@<Þúøâ]@f¼Që…¸@£×
=p¤;#×
Âq£×AÁ×
ÀÀUEVPA-linear fitNone=¨ÀÀÀN©^Ë;IRÀ1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡‰nÿ¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)637€MorphologyCMosaic nameet2@Uȇcž¢@>£cǘ€@flÌÌÌÌÍ?ñ®záG®;#×
@•ÂAøÌÍÀÀUEVPA-linear fitNone<¿	–ÀÀÀN©^Ë;Xì–À1974ApJ...194..249WPeak>záÀÀÀN©^ËÀÀÀÀÀÀÀÀ? |Ÿ—´F<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)638€MorphologyCMosaic nameet2@VÊÁì')@>Y›ÖwVª@f›…¸Qì@¸Që…;#×
A«ë…Añ™šÀÀUEVPA-linear fitNone<RܱÀÀÀN©^Ë;ÄHÀ1974ApJ...194..249WPeak>:^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? SI@›Nö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)639€MorphologyCMosaic nameet2@VÀ=&:n@?™Kd'&Ü@fvfffff@záG®;#×
"áHAÊÌÍÀÀUEVPA-linear fitNone<Ý"ÀÀÀN©^Ë;/¢ðÀ1974ApJ...194..249WPeak=ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ|yMYt<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)640€MorphologyCMosaic nameet2@V"
€þƒ@<i𙚩@fÐÌÌÌÌÍ@;#×
B¸AÁë…ÀÀUEVPA-linear fitNone=uÀÀÀN©^Ë:úX÷À1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Ì?Òk5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)641€MorphologyCMosaic nameet2@VJÚy…È@>´O\z $@fv\(õÃ@¸Që…¸;#×
CW{AÅë…ÀÀUEVPA-linear fitNone="°ŸÀÀÀN©^Ë;VõEÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? '°>I™ª<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)642€MorphologyCMosaic nameet2@V…-týY@=A螌p@f«\(õ@p£×
=q;#×
B…ffAî\ÀÀUEVPA-linear fitNone="§ÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ? àÈõ7p<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)643€MorphologyCMosaic nameet2@V4êZÈÔ@<·´Ö|¸#@f¨ÌÌÌÌÍ?û\(õ\;#×
Â;33Bp¤ÀÀUEVPA-linear fitNone=VÀÀÀN©^Ë;c^À1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡*äÑûf<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)644€MorphologyCMosaic nameet2@V_ô¼Oý@>@/²Á¬@f‡…¸Qì@ÌÌÌÌÌÍ;#×
CٚBffÀÀUEVPA-linear fitNone<[a»ÀÀÀN©^Ë;uÀ1974ApJ...194..249WPeak>C•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? _³BÎQw<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)645€MorphologyCMosaic nameet2@VRµœ_P@;ÿ=Ë뮁@fÃ33333?û¸Që…;#×
CqxRB{ÀÀUEVPA-linear fitNone>=Q/ÀÀÀN©^Ë;I2À1974ApJ...194..249WPeak<£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡'¹'¾¨<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)646€MorphologyCMosaic nameet2@V¤¢â™º@=;
ó/Ÿ@f²áG®{@
Që…¸R;#×
CÏ\AÍ33ÀÀUEVPA-linear fitNone=/¢ðÀÀÀN©^Ë;2éÍÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? äa**ì´<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGS6BpÀÀNew CGPS (Van Eck et al 2020 in prep)647€MorphologyCMosaic nameet2@VµWü :@?Íèv'd@fnfffff@úáG®{;#×
Á×
BõÃÀÀUEVPA-linear fitNone<pØEÀÀÀN©^Ë;$À1974ApJ...194..249WPeak>/ ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸMËóø9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)648€MorphologyCMosaic nameet2@V>ˆ'2¨@<±',›Ñ@f«…¸Qì?üáG®zá;#×
ÁÚQìB$ÀÀUEVPA-linear fitNone=B&ÀÀÀN©^Ë;49XÀ1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡.{,à•<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPóBpÀÀNew CGPS (Van Eck et al 2020 in prep)649€MorphologyCMosaic nameet2@W¥'û|Æ@=êMi°@f³33333@Ü(õ\;#×
C¨öBB£×ÀÀUEVPA-linear fitNone=˜¨mÀÀÀN©^Ë;5ˆãÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ? Šf
	~¼<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)650€MorphologyCMosaic nameet2@VXùQËB½@?ه»­ÚÖ@fY\(ö@
™™™™™š;#×
Âë£×B8õÃÀÀUEVPA-linear fitNone<wãÒÀÀÀN©^Ë:û¨'À1974ApJ...194..249WPeak>C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸC'Ÿæäû<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)651€MorphologyCMosaic nameet2@VuuËZáÛ@>mÒí-@f‡\(õ@
™™™™™š;#×
ÃQBA…ÀÀUEVPA-linear fitNone<ý`éÀÀÀN©^Ë;%&–À1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ? Iz>ï5'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)652€MorphologyCMosaic nameet2@VÛ¤;ӏ"@>xG|s1³@f›×
=p¤@.záG®;#×
C\BO¸ÀÀUEVPA-linear fitNone;ÃóàÀÀÀN©^Ë:úX÷À1974ApJ...194..249WPeak>¨r°ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? Dl^ T<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)653€MorphologyCMosaic nameet2@V¡=kS­@@èþ'Àè@fdQë…¸@u\(ö;#×
ã×BXG®ÀÀUEVPA-linear fitNone=\ú­ÀÀÀN©^Ë;!ß¹À1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ¡¶€<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)654€MorphologyCMosaic nameet2@V™‹¡\ð@>½ø݋*@f†fffff@333333;#×
ÝâB+(öÀÀUEVPA-linear fitNone<Dq´ÀÀÀN©^Ë;Õ¦À1974ApJ...194..249WPeak>Z¬ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? #ƒ%m<<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)655€MorphologyCMosaic nameet2@VükžÜX@>B
ÈÄ8@f¨£×
=q@Që…¸R;#×
C³3B'p¤ÀÀUEVPA-linear fitNone=¶_ÙÀÀÀN©^Ë;'ŬÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ^ÉÞf<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)656€MorphologyCMosaic nameet2@VYéË˜@;xz9/@fӅ¸Qì?øffffff;#×
C€BAG®ÀÀUEVPA-linear fitNone;Äï‰ÀÀÀN©^Ë;%&–À1974ApJ...194..249WPeak??}ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡áÏþõ{L<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGStBpÀÀNew CGPS (Van Eck et al 2020 in prep)657€MorphologyCMosaic nameet2@Vgà忏Œ@>½þôÊ@f{×
=p¤@
\(õ;#×
B¸RBFffÀÀUEVPA-linear fitNone<i$òÀÀÀN©^Ë;-àÀ1974ApJ...194..249WPeak>Ÿ¾ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? #‰ªá©É<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)658€MorphologyCMosaic nameet2@T?°ázÊ@?ðL.\J'@eÞfffffÀ\(õ\;#×
Âr£×A4£×ÀÀUEVPA-linear fitNone=¨böÀÀÀN©^Ë<	"SÀ1974ApJ...194..249WPeak=Ðå`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ/¢e½z<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)659€MorphologyCMosaic nameeu1@U-)C쳯@?y(¢´3(@f"=p£×
?·
=p£×
;#×
¸APÌÍÀÀUEVPA-linear fitNone=ßí¦ÀÀÀN©^Ë<	ô
À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ™MAW®F<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)660€MorphologyCMosaic nameeu1@UR
¼u}@?Ýu‡¶"@f6¸Që…?ÑG®záH;#×
ÀüzáAeÀÀUEVPA-linear fitNone=ç\ÑÀÀÀN©^Ë<uÀ1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ì±?€z<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)661€MorphologyCMosaic nameeu1@Tizp~z@?©–ß
ž@eï®záH¿ÿ×
=p£×;#×
Aü(öA:áHÀÀUEVPA-linear fitNone>Ÿ¤@ÀÀÀN©^Ë<1šAÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿmò›—"Ì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)662€MorphologyCMosaic nameeu1@T¼ã¦ûŸ@@9k*@eî=p£×
¿äQë…¸R;#×
B"=qAŸ33ÀÀUEVPA-linear fitNone=#SÀÀÀN©^Ë;¤*íÀ1974ApJ...194..249WPeak>'ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž¿'"®;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)663€MorphologyCMosaic nameeu1@Tõ€y¹"Ê@@×Èø§*o@eÙë…¸R?å¸Që…;#×
Ã&fAŠ£×ÀÀUEVPA-linear fitNone=:Ü
ÀÀÀN©^Ë;»nÖÀ1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¾¾Ð.‡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)664€MorphologyCMosaic nameeu1@Tž²œÞ~0@>íň§³]@f×
=p¤¿üáG®zá;#×
Ã*®A'¸ÀÀUEVPA-linear fitNone=ºh²ÀÀÀN©^Ë;ÖMÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ÍI³â<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)665€MorphologyCMosaic nameeu1@UYW¸X°,@?rlN7@f,õ\)?âffffff;#×
B¨ffAŽQìÀÀUEVPA-linear fitNone=·¹àÀÀÀN©^Ë;28À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸŸ`€–<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)666€MorphologyCMosaic nameeu1@T×êZò"Ÿ@@TÍv Ô@eî¸Që…¿Ì(õ\);#×
ÁJffA‡®ÀÀUEVPA-linear fitNone=
¸»ÀÀÀN©^Ë;ÃLÀ1974ApJ...194..249WPeak>=p¤ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž'«®€õ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)667€MorphologyCMosaic nameeu1@T¥Y?l‰@@ƒ,î'zÏ@eÙp£×
=¿âffffff;#×
BG®A¤õÃÀÀUEVPA-linear fitNone=δcÀÀÀN©^Ë;s#yÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žEb{aN=<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)668€MorphologyCMosaic nameeu1@Tœ¥,@=í›nIK@f*záG®À
=p£×
;#×
Áî£×A¹…ÀÀUEVPA-linear fitNone<©?ÀÀÀN©^Ë;«`kÀ1974ApJ...194..249WPeak>ƒ•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ˆ ÉðQü<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)669€MorphologyCMosaic nameeu1@UWҗjÒ@@?`¹.Ëa@f.\(õÃ?à£×
=p¤;#×
ÂÞuÃA¶{ÀÀUEVPA-linear fitNone<½º
ÀÀÀN©^Ë;Y"[À1974ApJ...194..249WPeak>™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ¯ð!"Aû<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)670€MorphologyCMosaic nameeu1@Uuc|óž@?©"Þ4L@f-p£×
=?ðzáG®;#×
@ª\AÊÀÀUEVPA-linear fitNone>;
ØÀÀÀN©^Ë;p"bÀ1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸnYËè´O<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)671€MorphologyCMosaic nameeu1@T¯:CÍ
^@=δ;‰©@f1\(öÀáG®zá;#×
Á˜ÌÍAØQìÀÀUEVPA-linear fitNone<ëÄ	ÀÀÀN©^Ë;ñÀ1974ApJ...194..249WPeak>%ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ˜/5mC<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)672€MorphologyCMosaic nameeu1@TÞ2ِ0@@ÄÚ·Ãð@eØ£×
=q?ÔÌÌÌÌÌÍ;#×
Á¸A²ÌÍÀÀUEVPA-linear fitNone<¶"ŒÀÀÀN©^Ë;KÑ$À1974ApJ...194..249WPeak>"uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ü_´¡ í<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)673€MorphologyCMosaic nameeu1@TùëÈ;z¯@@x%´	nù@eï
=p£×?Ӆ¸Që…;#×
ÁIp¤B33ÀÀUEVPA-linear fitNone=…þÀÀÀN©^Ë;:KÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žW\»œ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)674€MorphologyCMosaic nameeu1@Tä²a•@@9vãhX@fQë…¸¿Ø£×
=p¤;#×
B<B3{ÀÀUEVPA-linear fitNone=	AÈÀÀÀN©^Ë;#/EÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ	N 
®˜<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)675€MorphologyCMosaic nameeu1@TÜ'*mD@=ՒQ0Ò@f;®záH¿û\(õ\;#×
A"(öB\ÀÀUEVPA-linear fitNone=Ÿ;dÀÀÀN©^Ë;"t¼À1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ? "·9'"^<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)676€MorphologyCMosaic nameeu1@Tòdl¬Œ@?ÀâM'@f (õ\¿é\(õÃ;#×
ÁHöB\)ÀÀUEVPA-linear fitNone<RÀÀÀN©^Ë;.û+À1974ApJ...194..249WPeak>"÷ÏÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿüü]º`<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)677€MorphologyCMosaic nameeu1@U2(ÕQƒi@=¾V'^@fc33333¿ñ\(õÃ;#×
Áë…AÔÌÍÀÀUEVPA-linear fitNone=($ÀÀÀN©^Ë;Np;À1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? óå¤Ö'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP{BpÀÀNew CGPS (Van Eck et al 2020 in prep)678€MorphologyCMosaic nameeu1@TìÆòŒql@=tÞ»dB@fI\(ö¿û™™™™™š;#×
Ã+×
B33ÀÀUEVPA-linear fitNone<8ù±ÀÀÀN©^Ë;@­À1974ApJ...194..249WPeak>'ñªÀÀÀN©^ËÀÀÀÀÀÀÀÀ? Æ,fŸ%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)679€MorphologyCMosaic nameeu1@U>Õ\ޑÂ@?©¥§Ž@f!¸Që…?Øõ\(ö;#×
Áp¤AØ=qÀÀUEVPA-linear fitNone=«ÀÀÀN©^Ë;>µ³À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿmå—%îó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)680€MorphologyCMosaic nameeu1@T!#ãÚP@@ ©¦´II@eθQë…À™™™™™š;#×
Âÿ³3BÀÀUEVPA-linear fitNone=š¤ýÀÀÀN©^Ë;o4×À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žé 'vΚ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)681€MorphologyCMosaic nameeu1@Tþ¢¿2t8@?,]ÎÏS#@f®záH¿ã
=p£×
;#×
"¸RAý×
ÀÀUEVPA-linear fitNone=]DÀÀÀN©^Ë;–ÓÀ1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿß1ÂïºO<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)682€MorphologyCMosaic nameeu1@T¢^\`©Q@?Nô¿Z"ë@f\(õÿøáG®zá;#×
Aì=qAóÀÀUEVPA-linear fitNone<ܜNÀÀÀN©^Ë;QRÀ1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ¿‰?
Wû<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)683€MorphologyCMosaic nameeu1@TÏûŸø¢ã@@_FhÏÿ@eý\(ö¿äÌÌÌÌÌÍ;#×
BìBÀÀUEVPA-linear fitNone=[ÀÀÀN©^Ë;5ˆãÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ[\ŸÑj<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)684€MorphologyCMosaic nameeu1@TËp˜è"@?»†¢KqÄ@fÌÌÌÌÍ¿ë®záG®;#×
AøÌÍB\ÀÀUEVPA-linear fitNone<0J¶ÀÀÀN©^Ë;t¼À1974ApJ...194..249WPeak>bMÓÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ^ôA<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)685€MorphologyCMosaic nameeu1@Uxì<@>+Cš=Ã}@f>\(õÿîffffff;#×
Ã#J=B#{ÀÀUEVPA-linear fitNone=C-ÀÀÀN©^Ë;'À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? iûe5ȋ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP{BpÀÀNew CGPS (Van Eck et al 2020 in prep)686€MorphologyCMosaic nameeu1@Tã7‡¡u@@ê襳Š@eя\(ö?áG®záH;#×
Ã2ë…B5\)ÀÀUEVPA-linear fitNone<"ÊÕÀÀÀN©^Ë;ÄHÀ1974ApJ...194..249WPeak>²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Bd<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)687€MorphologyCMosaic nameeu1@T£S|×Êl@=¹¯E×À
@f1¸Që…ÀQë…¸R;#×
ÂdQìBë…ÀÀUEVPA-linear fitNone<™E·ÀÀÀN©^Ë;beÀ1974ApJ...194..249WPeak>…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ¢×–·Tƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)688€MorphologyCMosaic nameeu1@T™y1¹w@@F422þÁ@eã\(õ¿ï
=p£×
;#×
Cœ)B({ÀÀUEVPA-linear fitNone=ȟÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žªXy–^<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)689€MorphologyCMosaic nameeu1@Tƒ"ÿÜPÉ@@_¥°gñ@eØõ\)¿ñ™™™™™š;#×
ÂBÀÀUEVPA-linear fitNone="£ÀÀÀN©^Ë;-«ŸÀ1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žª{¨<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)690€MorphologyCMosaic nameeu1@U}u>¶I	@A`_ˆØ@eÚáG®{@¸Që…¸;#×
Àú\@…¸ÀÀUEVPA-linear fitNone?<™¯ÀÀÀN©^Ë=`ŸèÀ1974ApJ...194..249WPeak=—PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œñäx¬<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)691€MorphologyCMosaic nameeu2@V^Én/¼¦@@ü}€6}‡@f×
=p¤@G®záH;#×
A´@Áë…ÀÀUEVPA-linear fitNone=Ç+ÀÀÀN©^Ë<z'èÀ1974ApJ...194..249WPeak>!ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?†	JQ¶<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)692€MorphologyCMosaic nameeu2@UsòæÝJ@@pìû®-¶@f×
=p¤?úzáG®;#×
À¦¸RA{ÀÀUEVPA-linear fitNone="0"ÀÀÀN©^Ë;û½À1974ApJ...194..249WPeak>%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žc0mª•—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)693€MorphologyCMosaic nameeu2@Uº´Ï2è@>îfúoƒ{@fPÌÌÌÌÍ?ö£×
=p¤;#×
AŸÂA
ÀÀUEVPA-linear fitNone<ÆT
ÀÀÀN©^Ë<~åÀ1974ApJ...194..249WPeak>¥`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ? RU4ÒÆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)694€MorphologyCMosaic nameeu2@Vìáp/H@A ÷åÇ@eíG®zá@£×
=p¤;#×
‹ff@î{ÀÀUEVPA-linear fitNone>y0¾ÀÀÀN©^Ë<;DåÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ"o)ì­Ä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)695€MorphologyCMosaic nameeu2@U¼qQ³@? Ö1y@f>záG®?ü¸Që…¸;#×
À­ÂA!ë…ÀÀUEVPA-linear fitNone>8›ÀÀÀN©^Ë<	ô
À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿu¾c
0<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)696€MorphologyCMosaic nameeu2@UFW¢ç@@™Ž¸jÕÜ@eù¸Që…?ô£×
=p¤;#×
ÁÜ{@š=qÀÀUEVPA-linear fitNone>(…
ÀÀÀN©^Ë<uD»À1974ApJ...194..249WPeak=Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž!5Â|½<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)697€MorphologyCMosaic nameeu2@UÛ3 »v@A5³ñ#
N@eø@™™™™™š;#×
B&áHA€ffÀÀUEVPA-linear fitNone=à.ÀÀÀN©^Ë;¯¢ðÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?/ÏêĞp<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)698€MorphologyCMosaic nameeu2@U"K"ÿ@@%Š^O[@f#
=p£×?úõ\(ö;#×
BŽÌÍA•33ÀÀUEVPA-linear fitNone=ÚQÀÀÀN©^Ë;¢3œÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žáL·õl<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)699€MorphologyCMosaic nameeu2@UÆØY¨@AµÆnÊé@eØ@×
=p£×;#×
ÁÍ®A'ÀÀUEVPA-linear fitNone=nxÀÀÀN©^Ë;˜$À1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œw7*"j<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)700€MorphologyCMosaic nameeu2@UÝÖ×æ9@A²ï6âü@eݏ\(ö@ffffff;#×
Ã?\)A‡¸ÀÀUEVPA-linear fitNone>lvÀÀÀN©^Ë;ƒfQÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ|iCÆ®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)701€MorphologyCMosaic nameeu2@UüP¡Ad@@"çqýŒ@fAp£×
=@\(õÃ;#×
B§\AœÀÀUEVPA-linear fitNone;Îp;ÀÀÀN©^Ë;Eë1À1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ5Íf<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)702€MorphologyCMosaic nameeu2@Uõ&-xXL@@Ð8žç'ä@f\(õ@®záG®;#×
A˜AáHÀÀUEVPA-linear fitNone=¹HVÀÀÀN©^Ë;¡ß¹À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ÊŒÇ¯€¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)703€MorphologyCMosaic nameeu2@Uå¸©G@?,ã%òË@fS…¸Qì@333333;#×
Áó×
ATzáÀÀUEVPA-linear fitNone=ª¨ëÀÀÀN©^Ë;µÜÆÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸßtÐLø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)704€MorphologyCMosaic nameeu2@Vf/÷X'@@÷¼ˆ®TU@f"fffff@Š=p£×
;#×
AîA~ffÀÀUEVPA-linear fitNone=­\ûÀÀÀN©^Ë;¬\À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?^Œ=<F<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)705€MorphologyCMosaic nameeu2@Uô¥ÈŽ@@ñëeÜM@f(õ\@®záG®;#×
Bæ¸RAªzáÀÀUEVPA-linear fitNone<ò{³ÀÀÀN©^Ë;beÀ1974ApJ...194..249WPeak>1'ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—‹äKu
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)706€MorphologyCMosaic nameeu2@U@ô]"Ñ@@Ù_ªƒ§ @eêfffff?÷ë…¸Qì;#×
Ãs3Aƒ\)ÀÀUEVPA-linear fitNone>0ž™ÀÀÀN©^Ë;Œ?>À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¼EŽk6ª<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)707€MorphologyCMosaic nameeu2@UëÒ|)ÎÆ@A`¥åÖù`@eò=p£×
@p£×
=q;#×
ÂNáHA¢¸RÀÀUEVPA-linear fitNone=ÜÿëÀÀÀN©^Ë;^*ÃÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œð p#@›<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)708€MorphologyCMosaic nameeu2@Uّxzök@?'ýÌ°iª@fQp£×
=?þ(õ\);#×
B–aHA¢¸RÀÀUEVPA-linear fitNone<ÞTµÀÀÀN©^Ë;J™À1974ApJ...194..249WPeak=ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿã8.ºè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGP\BpÀÀNew CGPS (Van Eck et al 2020 in prep)709€MorphologyCMosaic nameeu2@U³ß,·_ú@?Ÿ¥½lZ@f<Që…¸?û¸Që…;#×
Â
=AªáHÀÀUEVPA-linear fitNone=süÀÀÀN©^Ë;`"À1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸvÍi},÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)710€MorphologyCMosaic nameeu2@VI3£xÿ@@º`hÄsb@f)\(ö@G®záH;#×
Bp…AÓp¤ÀÀUEVPA-linear fitNone<ÖwpÀÀÀN©^Ë;ÞUÀ1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ìäܘ};<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)711€MorphologyCMosaic nameeu2@Uo$†Ýb@@ÎlfåªJ@eöáG®{?ÿ\(õ\;#×
AzáAïë…ÀÀUEVPA-linear fitNone='}ÀÀÀN©^Ë;Eë1À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Í\´"5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)712€MorphologyCMosaic nameeu2@Uwº/¶J'@AH•.ögf@eÞ¸Që…@p£×
=q;#×
ÂðaHBÌÍÀÀUEVPA-linear fitNone;ß&lÀÀÀN©^Ë:å`BÀ1974ApJ...194..249WPeak>‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ÞÓ¦æ6<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)713€MorphologyCMosaic nameeu2@VB$¾Ë%@AVùÔ+…@f=p£×
@ffffff;#×
BJG®B…ÀÀUEVPA-linear fitNone<™0¾ÀÀÀN©^Ë;6ØoÀ1974ApJ...194..249WPeak>¬ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œþ¾Iä"g<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)714€MorphologyCMosaic nameeu2@V׿ª":@A#9ªS™@f(õ\@p£×
=q;#×
@¥p¤BÌÍÀÀUEVPA-linear fitNone<@£ÀÀÀN©^Ë;&v!À1974ApJ...194..249WPeak>‰º^ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?K´Üe›2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)715€MorphologyCMosaic nameeu2@Uå_zЂ~@@Ú©]h@@f
\(ö@
™™™™™š;#×
¿ˆõÃAÂ(öÀÀUEVPA-linear fitNone=¾'ÀÀÀN©^Ë;ATÊÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ºDVÀ€<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)716€MorphologyCMosaic nameeu2@V°`¯G@Ac#ñi½@eøzáG®@8Që…¸;#×
C'áB{ÀÀUEVPA-linear fitNone=yðÀÀÀN©^Ë:ÃLÀ1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œì{u±æÅ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)717€MorphologyCMosaic nameeu2@U­ñê;éÈ@A¤Öù¹ê@eÖ¸Që…@(õ\);#×
Ê~¸B×
ÀÀUEVPA-linear fitNone=õTvÀÀÀN©^Ë;O¿ÆÀ1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œúEÒø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)718€MorphologyCMosaic nameeu2@Uðëë#ƒ"@@[ð'Î'w@f+…¸Qì@™™™™™š;#×
C'¨öBi®ÀÀUEVPA-linear fitNone=0çÿÀÀÀN©^Ë;l
À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž…έL'ó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)719€MorphologyCMosaic nameeu2@Uœ`[G2/@@v¹¯†@f…¸Qì@×
=p£×;#×
C\B=qÀÀUEVPA-linear fitNone=	ÀÀÀÀN©^Ë:í=†À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žZՃçè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)720€MorphologyCMosaic nameeu2@Vy·¦2gß@@7¶)×@fW33333@úáG®{;#×
CPœ)B#ffÀÀUEVPA-linear fitNone<¥ãTÀÀÀN©^Ë:ò{³À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žøsn/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGPBpÀÀNew CGPS (Van Eck et al 2020 in prep)721€MorphologyCMosaic nameeu2@Uw/º'@@äî1m^@eözáG®@
=p£×
;#×
Âpë…B=×
ÀÀUEVPA-linear fitNone<ò'ÀÀÀN©^Ë;t¼À1974ApJ...194..249WPeak>‰7ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ªUûÀõ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)722€MorphologyCMosaic nameeu2@TÙ]j$^f@AH$§{-@e¼?ê\(õ;#×
ÂY33@À£×ÀÀUEVPA-linear fitNone=Õ {ÀÀÀN©^Ë<PgŒÀ1974ApJ...194..249WPeak=ñ©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"žU<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)723€MorphologyCMosaic nameev1@Taêðµw@B¡ MlE@evzáG®?ÜÌÌÌÌÌÍ;#×
Â×
@ÌÌÍÀÀUEVPA-linear fitNone>@{5ÀÀÀN©^Ë<…3±À1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›òú0Oï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)724€MorphologyCMosaic nameev1@T«É&·@@šç	7Dí@eÕë…¸R¿Ùë…¸Qì;#×
ÁA@à£×ÀÀUEVPA-linear fitNone>X›RÀÀÀN©^Ë<Qc5À1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žÌf=x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)725€MorphologyCMosaic nameev1@TpÙ*á{W@B"úgmðF@eváG®{?å¸Që…;#×
Ãn@ØõÃÀÀUEVPA-linear fitNone>KÁjÀÀÀN©^Ë<aG®À1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›âŒå–`ä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)726€MorphologyCMosaic nameev1@T,Ú¶€µ@B%šŠ#@ehzáG®¿±ë…¸Qì;#×
™š@Þ¸RÀÀUEVPA-linear fitNone=×CéÀÀÀN©^Ë<[‹¬À1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›è÷;vsÅ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)727€MorphologyCMosaic nameev1@Ttdh<B@@¶äÒÏó@eË\(õ¿ðõ\(ö;#×
˜€A#…ÀÀUEVPA-linear fitNone>éâÀÀÀN©^Ë<C–À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž1
AÊ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)728€MorphologyCMosaic nameev1@TÑ
Ö§@Bß8ÌÿI@ebfffff¿ÜzáG®{;#×
Áá
=AZffÀÀUEVPA-linear fitNone>…8ïÀÀÀN©^Ë<˜ÝÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›ò§Yy
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)729€MorphologyCMosaic nameev1@TÜ/‡Dkø@AJc¬N3í@e¼(õ\?ë×
=p£×;#×
Âïë…A"¸ÀÀUEVPA-linear fitNone=˜ì–ÀÀÀN©^Ë;oÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?5Ñå]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)730€MorphologyCMosaic nameev1@Sóƒ£ø@@"+"¿@e¯33333À
=p£×
;#×
Ã/ÀA"\)ÀÀUEVPA-linear fitNone>›ÚQÀÀÀN©^Ë<3¾À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žCÅj."P<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)731€MorphologyCMosaic nameev1@Sác5#@@
²Oëð@e©¸Që…À=p£×
=;#×
Ã|ATÀÀUEVPA-linear fitNone>«C–ÀÀÀN©^Ë<"‹ëÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž5bñ§äH<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)732€MorphologyCMosaic nameev1@T…¥ë c@Bî¸ì·%@e€õ\)?èzáG®{;#×
'A¦ÌÍÀÀUEVPA-linear fitNone=*͟ÀÀÀN©^Ë;jžoÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œObô®Û<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)733€MorphologyCMosaic nameev1@S¹úI€Ç@A3¿®ûT@e}™™™™šÀ\(õ;#×
ÛùšA¼ÌÍÀÀUEVPA-linear fitNone=ÖàÀÀÀN©^Ë;kF5À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?2¸]À}<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)734€MorphologyCMosaic nameev1@Sôv£Òp@@"8I_¶+@e¯…¸QìÀë…¸Qì;#×
ÃJœ)A¼záÀÀUEVPA-linear fitNone>™ÎÀÀÀN©^Ë<Z¯À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žC¯þTµô<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)735€MorphologyCMosaic nameev1@TXŒLYê@Aèa5á"Ç@e}p£×
=?\(õ;#×
æfA°ÀÀUEVPA-linear fitNone=sÀÂÀÀÀN©^Ë;¦v!À1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ1\""Ñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)736€MorphologyCMosaic nameev1@S¤¹°§š€@A_JÙv@eo®záHÀ\(õÃ;#×
ÃH{A‡…ÀÀUEVPA-linear fitNone=˜²êÀÀÀN©^Ë;é¢ÆÀ1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œòܘ½ÚV<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)737€MorphologyCMosaic nameev1@TW,Žy@@Zõüa>æ@eυ¸Qì¿ù®záG®;#×
Át£×AŒ{ÀÀUEVPA-linear fitNone>qvÀÀÀN©^Ë;°ž™À1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž‡nB¥a`<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)738€MorphologyCMosaic nameev1@Sà,îÝ»@Av÷á@eÌÌÌÌÍÀ¸Që…;#×
ÀzáAøõÃÀÀUEVPA-linear fitNone<ìkÏÀÀÀN©^Ë;CLÀ1974ApJ...194..249WPeak=áG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?|÷<9@î<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)739€MorphologyCMosaic nameev1@TEýü¥]'@AÎ7*ïzÜ@e~¸Që…¿ÄzáG®{;#×
Á1G®AÚõÃÀÀUEVPA-linear fitNone=t!ÀÀÀN©^Ë;zX÷À1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œUD)'±C<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)740€MorphologyCMosaic nameev1@T6FÌŠ@B@›…Ë[1@ec…¸Qì?Ç
=p£×
;#×
Á´{B9ÀÀUEVPA-linear fitNone=Z{ÀÀÀN©^Ë;I2À1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›»†è<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)741€MorphologyCMosaic nameev1@S""ÓCwÙ@A$è϶¤@ew\(õÀQë…¸R;#×
Ãö¥B<™šÀÀUEVPA-linear fitNone=+jèÀÀÀN©^Ë;chñÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Hâ‰ê]]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)742€MorphologyCMosaic nameev1@Ttƒ*Ɣ[@AÅÉ°•û@e‹33333?ҏ\(õ;#×
æAÚ{ÀÀUEVPA-linear fitNone>0+AÀÀÀN©^Ë;IÙÓÀ1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œaâ¯Ò+<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)743€MorphologyCMosaic nameev1@Tœ"!Ý@@@ˆ'K¹}@eÖ=p£×
¿äÌÌÌÌÌÍ;#×
Áþ{BMG®ÀÀUEVPA-linear fitNone<¯xÿÀÀÀN©^Ë;PœÀ1974ApJ...194..249WPeak=ƧðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž<¡¬÷3U<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)744€MorphologyCMosaic nameev1@TçjCFf@B9çƒÌ@eŒQë…¸@
=p£×
;#×
Âg…@£33ÀÀUEVPA-linear fitNone>ÒòÀÀÀN©^Ë<½º
À1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›ÄN¸ÎÊM<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)745€MorphologyCMosaic nameev2@Uy›š½;&@CE`òð&@erfffff@™™™™™š;#×
A¸\@ÌzáÀÀUEVPA-linear fitNone>K¶íÀÀÀN©^Ë<tðØÀ1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šz9›£b<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)746€MorphologyCMosaic nameev2@UÐ™&ý@A‡?;¦'@eÖ¸Që…@®záG®;#×
Á‡33@ÖffÀÀUEVPA-linear fitNone=­¦aÀÀÀN©^Ë<;DåÀ1974ApJ...194..249WPeak>C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ¸ôv;äÐ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)747€MorphologyCMosaic nameev2@UrYAÖ\@BÂEéSð @eŒõ\)@(õ\);#×
Â7ÌÍAzáÀÀUEVPA-linear fitNone=w—ÀÀÀN©^Ë<î9À1974ApJ...194..249WPeak>¸RÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›ñ;'‹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)748€MorphologyCMosaic nameev2@U¦Îâº'@Bp!˜$@e©p£×
=@\(õ;#×
Âà(öA!ÀÀUEVPA-linear fitNone=«øwÀÀÀN©^Ë;Ë}AÀ1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›~•B£<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)749€MorphologyCMosaic nameev2@Tä⥗c@Aj~;˜Q@e·\(õ?ñ™™™™™š;#×
A"=qÀÀUEVPA-linear fitNone>E@ÌÀÀÀN©^Ë<\)À1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œâSÕZâŒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)750€MorphologyCMosaic nameev2@U'ìçG@A"2?@eÔõ\)@	záG®;#×
ÂøG®AC\)ÀÀUEVPA-linear fitNone=\ýÀÀÀN©^Ë;ʁ™À1974ApJ...194..249WPeak=í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ«¦>mb<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)751€MorphologyCMosaic nameev2@U+úôö¾Å@AúéEÓó*@e¨záG®@\(õÃ;#×
B¸RALÌÍÀÀUEVPA-linear fitNone>zuÀÀÀN©^Ë<3±À1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ3btˆŠ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)752€MorphologyCMosaic nameev2@Uq&ÈÜ @A–¦V~@eÌÌÌÌÌÍ@ffffff;#×
Âë…ABáHÀÀUEVPA-linear fitNone>›1<ÀÀÀN©^Ë<5ÜÆÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ£òýñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)753€MorphologyCMosaic nameev2@Uy³±"¯¦@BŒÎ(–ýA@e™ë…¸R@333333;#×
ÂKQìA	p¤ÀÀUEVPA-linear fitNone=¹œ9ÀÀÀN©^Ë<
ÅÁÀ1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›Yœ'ÿl<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)754€MorphologyCMosaic nameev2@UŸŽMÒÁ@B_f!ü?j@e«…¸Qì@záG®{;#×
´¸AIG®ÀÀUEVPA-linear fitNone=ˆ`WÀÀÀN©^Ë;ªdÃÀ1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›"‰}´p'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)755€MorphologyCMosaic nameev2@Të6˜@AÔ§óU÷@e¢fffff?ù×
=p£×;#×
Â&ÌÍAG®ÀÀUEVPA-linear fitNone=®÷ÀÀÀN©^Ë;ßzNÀ1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œLbçŸæŒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)756€MorphologyCMosaic nameev2@U}¼â›Y@AÂÚpvã@eÅë…¸R@õ\(ö;#×
B×
A]¸ÀÀUEVPA-linear fitNone=ܶ…ÀÀÀN©^Ë;æ¯ÍÀ1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œe#BÃ[<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)757€MorphologyCMosaic nameev2@U|#±@@C'`xCå@e|õ\)@ð£×
=q;#×
ÂÚúáA£×ÀÀUEVPA-linear fitNone>+$ ÀÀÀN©^Ë;ÀY!À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š«…½ <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)758€MorphologyCMosaic nameev2@U/8–A3È@Aœ߂
@e½G®zá@áG®zá;#×
€ž¸Aw
=ÀÀUEVPA-linear fitNone=ej¾ÀÀÀN©^Ë;‹C–À1974ApJ...194..249WPeak=Ðå`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ›pmå#<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)759€MorphologyCMosaic nameev2@Tulj¡@B5ÐC—ø@ezzáG®?ñ
=p£×
;#×
"ÑìAo®ÀÀUEVPA-linear fitNone=‰7LÀÀÀN©^Ë;¹#£À1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›ÊšÛjž<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)760€MorphologyCMosaic nameev2@Uy~vµ:@BÞkxa@e±G®zá@\(õ;#×
CõuÃA
=ÀÀUEVPA-linear fitNone=ÔDÀÀÀN©^Ë;¡‹ÖÀ1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›è"#Åu<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)761€MorphologyCMosaic nameev2@U©hy€§@A䝦ü]š@eÂzáG®@p£×
=q;#×
ÁžzáA†ÀÀUEVPA-linear fitNone=k΅ÀÀÀN©^Ë;" ÚÀ1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ6ˌï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)762€MorphologyCMosaic nameev2@UxÙ4LŒ@Ca¾ü^@e…¸Qì@\(õ;#×
B–£×AxÌÍÀÀUEVPA-linear fitNone<âeÀÀÀN©^Ë;W
À1974ApJ...194..249WPeak>"ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šÃ*"yZs<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)763€MorphologyCMosaic nameev2@UH</~_@BïPQϦ@ez\(õÃ@=p£×
=;#×
Âk…AÕp¤ÀÀUEVPA-linear fitNone=æ<uÀÀÀN©^Ë;28À1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šàTÙȂ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)764€MorphologyCMosaic nameev2@U|/¥;\ï@BLŸ—Ji@e¨(õ\@
Që…¸R;#×
Ã-záA°ÀÀUEVPA-linear fitNone=Kœ·ÀÀÀN©^Ë;~ï_À1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›«ÙÎ	¸Ú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)765€MorphologyCMosaic nameev2@U~:Ž8û@BN +œ7J@e¨(õ\@
\(õ;#×
Ã4ffAƒ…ÀÀUEVPA-linear fitNone=^¨—ÀÀÀN©^Ë;'ÑNÀ1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›©?l´h<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)766€MorphologyCMosaic nameev2@UÕ¿¥Í@B¦•Œ'¦@eÉG®zá@ffffff;#×
–QìA͏ÀÀUEVPA-linear fitNone<òäÀÀÀN©^Ë;8ÏÀÀ1974ApJ...194..249WPeak=ÊÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ°BÁÑg<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)767€MorphologyCMosaic nameev2@U¥Çâu•˜@Bk_7øùÄ@eª=p£×
@ð£×
=q;#×
ÂG{AÈõÃÀÀUEVPA-linear fitNone=xÀÀÀN©^Ë;:ÇÀ1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›"$¹L¹/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)768€MorphologyCMosaic nameev2@U £y+1@A"¤"Š2Ø@e¿
=p£×?ý®záG®;#×
Ã8
A¿p¤ÀÀUEVPA-linear fitNone=‹ëÀÀÀN©^Ë;HŠHÀ1974ApJ...194..249WPeak=çl‹ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ¼­sÛ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)769€MorphologyCMosaic nameev2@UÉ]:kA@Bn¬¾À@e‡®záH@G®záH;#×
BŒ™šA¹33ÀÀUEVPA-linear fitNone<ÖwpÀÀÀN©^Ë;_zNÀ1974ApJ...194..249WPeak>VÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›€£<Eѯ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)770€MorphologyCMosaic nameev2@TÉn2@@Bÿ~*v°Ö@e\Që…¸@=p£×
=;#×
Ý%B{ÀÀUEVPA-linear fitNone<Œ"!ÀÀÀN©^Ë:¾
íÀ1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šÌ˜¶MÆ3<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)771€MorphologyCMosaic nameev2@U³ëÕ§|™@BòÚ%a'a@e@¸Që…¸;#×
ÂÌÍAé33ÀÀUEVPA-linear fitNone<ûµÀÀÀN©^Ë;28À1974ApJ...194..249WPeak>Ÿ¾ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šÛÇꬲ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)772€MorphologyCMosaic nameev2@T܂hÉÝ@AýÓ"¢9@e–\(õÃ?ú(õ\);#×
B{Aý33ÀÀUEVPA-linear fitNone=CkÀÀÀN©^Ë;D›¦À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œCÙL^O<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)773€MorphologyCMosaic nameev2@U¶–&3šÈ@BEôPøð@eµÂ\(ö@\(õ;#×
Ã~&fB8…ÀÀUEVPA-linear fitNone=qvÀÀÀN©^Ë:Ó£À1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›´‰ßÀwÚ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)774€MorphologyCMosaic nameev2@U9…š×®!@BÚ2Fé@e|@Që…¸R;#×
ÃdºáBë…ÀÀUEVPA-linear fitNone=Z{ÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šù¤¤§U5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)775€MorphologyCMosaic nameev2@UcøÖæï¡@B¶ƒ¦d­@eŒzáG®@¸Që…¸;#×
îyšBB\ÀÀUEVPA-linear fitNone;–g¶ÀÀÀN©^Ë:áqŸÀ1974ApJ...194..249WPeak>Ñë…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›%vßì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)776€MorphologyCMosaic nameev2@T…2®‹põ@C•ê;ø¥@eLzáG®?ý™™™™™š;#×
C¤ìÍB*ë…ÀÀUEVPA-linear fitNone<Š›ÐÀÀÀN©^Ë;	ÀÀ1974ApJ...194..249WPeak=ë…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šÆB×Yá<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)777€MorphologyCMosaic nameev2@Sø?¸^;@Bu3(7ß@eJ\(õÿÌÌÌÌÌÌÍ;#×
ÀáG®@«33ÀÀUEVPA-linear fitNone>OÀÀÀN©^Ë<¢3œÀ1974ApJ...194..249WPeak>n˜ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›w'dKx´<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)778€MorphologyCMosaic nameew1@Sh´û³@BÍö(Ã@e;…¸QìÀ×
=p£×;#×
ÂX{AXzáÀÀUEVPA-linear fitNone=*Ž´ÀÀÀN©^Ë;±F_À1974ApJ...194..249WPeak>oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›î¾'R¡¸<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)779€MorphologyCMosaic nameew1@S—ÒzD_@C|‰ÍTë@dþáG®{;#×
ÂC®AdzáÀÀUEVPA-linear fitNone=L˜ÀÀÀN©^Ë;Ý/À1974ApJ...194..249WPeak>=p¤ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š;0dÿo<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)780€MorphologyCMosaic nameew1@S¼Ç4‹,ƒ@Bö]Jg܇@e"\(õÿÏ\(õ\;#×
A¨£×A:ffÀÀUEVPA-linear fitNone?Š×ÇÀÀÀN©^Ë<Ñ$JÀ1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š×Œüé"1<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)781€MorphologyCMosaic nameew1@Ròǵ	@B{z
©@e…¸QìÀ£×
=p¤;#×
BbõÃAƒÂÀÀUEVPA-linear fitNone=ŒIºÀÀÀN©^Ë;´;À1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›o'"ü³E<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)782€MorphologyCMosaic nameew1@RÒv"ˆ+0@CSU$á@dØõ\)Àë…¸Qì;#×
†\)Ae™šÀÀUEVPA-linear fitNone=SÎÀÀÀN©^Ë<@£À1974ApJ...194..249WPeak>0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šjXĖx<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)783€MorphologyCMosaic nameew1@Sk
À	—@Cœqê.@dô¿Û333333;#×
Áæ{AffÀÀUEVPA-linear fitNone>;J#ÀÀÀN©^Ë;¯¢ðÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š7Š0ãs<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)784€MorphologyCMosaic nameew1@S`·ìøàñ@AŽÜʎ@eU™™™™šÀ£×
=p¤;#×
B_
=A¬=qÀÀUEVPA-linear fitNone=[-MÀÀÀN©^Ë;µˆãÀ1974ApJ...194..249WPeak=Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ®ÏDÒâ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)785€MorphologyCMosaic nameew1@SaoTc@Aº7XÊ@eLõ\)À;#×
B~A'(öÀÀUEVPA-linear fitNone<ÜÛ8ÀÀÀN©^Ë;™®'À1974ApJ...194..249WPeak>)ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œqô$oñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)786€MorphologyCMosaic nameew1@S|(0K@Bôr<w$/@e¿ìÌÌÌÌÌÍ;#×
ž¸AÔÌÍÀÀUEVPA-linear fitNone=·FˆÀÀÀN©^Ë;ÙýÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šÙÛ¾—ØÐ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)787€MorphologyCMosaic nameew1@RÑ˓%ó¶@C2¢ñZ
@däzáG®À=p£×
=;#×
BW\)Añ…ÀÀUEVPA-linear fitNone=âCÀÀÀN©^Ë;ŽÉÀ1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š¯-xQaË<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)788€MorphologyCMosaic nameew1@S¦'F¾py@CA\¶ý\@e=p£×
¿À;#×
B´€AÏ®ÀÀUEVPA-linear fitNone=",=ÀÀÀN©^Ë;fÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š~ãM»À$<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)789€MorphologyCMosaic nameew1@Sº£'Øh @C'Š"?@e(õ\¿§
=p£×
;#×
¸AÌÀÀUEVPA-linear fitNone= ºÀÀÀN©^Ë;°ò|À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š™ï#><ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)790€MorphologyCMosaic nameew1@Sˇ—d§Í@Bð*@ýi@e'33333¿À;#×
ÁâB%
=ÀÀUEVPA-linear fitNone<åŸ,ÀÀÀN©^Ë;»™À1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šßRCy<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)791€MorphologyCMosaic nameew1@SÝà™<É@B¼oß\éñ@e$(õ\¿îffffff;#×
A6ffB×
ÀÀUEVPA-linear fitNone=§]ÀÀÀN©^Ë;l
À1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›#ôêÄ»<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)792€MorphologyCMosaic nameew1@Se¤GÀ›}@C5ӁÍGü@e™™™™š¿ê=p£×
=;#×
Bˆp¤Bp¤ÀÀUEVPA-linear fitNone="åÞÀÀÀN©^Ë;_zNÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šŒSü—f$<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)793€MorphologyCMosaic nameew1@S'"öPÌ+@Bå'ÊÎ>×@e¿è(õ\);#×
ÂïšAìÀÀUEVPA-linear fitNone=BÃÊÀÀÀN©^Ë;p"bÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šëå;l@
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)794€MorphologyCMosaic nameew1@S§%&S8Ã@AÜw¾×ñ@eVáG®{¿ü;#×
Â	záAÔõÃÀÀUEVPA-linear fitNone=þ2 ÀÀÀN©^Ë;…±…À1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œB4¹!3i<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)795€MorphologyCMosaic nameew1@RÍùÆ"º@C"óiÑY@dã®záHÀ\(õ;#×
Â!×
B$ffÀÀUEVPA-linear fitNone<ÍÝnÀÀÀN©^Ë;4áÀ1974ApJ...194..249WPeak=å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š¯éfè²t<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)796€MorphologyCMosaic nameew1@S"~/ª™x@AðúL]1@eJfffffÀzáG®;#×
Ó£×B%õÃÀÀUEVPA-linear fitNone<'æGÀÀÀN©^Ë:Ë)_À1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ%©9×¢<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)797€MorphologyCMosaic nameew1@S1 [w¾¶@CÈ]»r°@dÿ×
=p¤¿ù333333;#×
øRBDÀÀUEVPA-linear fitNone<úëÄÀÀÀN©^Ë;)¼ýÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šÉÛ	û[<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)798€MorphologyCMosaic nameew1@S![ŠO@CYæ$´nU@dêfffff¿õ¸Që…;#×
B§=qBQ\ÀÀUEVPA-linear fitNone=¼EÌÀÀÀN©^Ë;c^À1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šb†•f'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)799€MorphologyCMosaic nameew1@S®½ù$ì§@BP΢'s@e@õ\)¿ò=p£×
=;#×
C3½qBS
=ÀÀUEVPA-linear fitNone=	ÞÀÀÀN©^Ë;}kÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›¦j4	<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)800€MorphologyCMosaic nameew1@S|Ìr©@BÒb¢Ååÿ@e
=p£×¿ðÌÌÌÌÌÍ;#×
ÂÝ®BT\ÀÀUEVPA-linear fitNone=icÜÀÀÀN©^Ë;>
íÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›,wè"C<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)801€MorphologyCMosaic nameew1@TÆëÏO™=@D$|÷'ÜÅ@e=p£×
@;#×
Ê=@ú=qÀÀUEVPA-linear fitNone>ÍÈÀÀÀN©^Ë<d¶À1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™ƒØϔ+<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)802€MorphologyCMosaic nameew2@TE©²6vå@CYt"¶Ú@e;
=p£×?ôffffff;#×
A³p¤AÀÀUEVPA-linear fitNone=ƈ{ÀÀÀN©^Ë<6"ŒÀ1974ApJ...194..249WPeak=éxÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š²z"Ôð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)803€MorphologyCMosaic nameew2@T¾y‹é¬T@CŠÊ»¨X@e<ÌÌÌÌÍ@záG®;#×
Â6ÌÍA\)ÀÀUEVPA-linear fitNone>W'ÀÀÀN©^Ë<gÕgÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š+1dÔ)<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)804€MorphologyCMosaic nameew2@T9ÈF	ú•@CÙÈÏû@e×
=p¤@(õ\);#×
BTë…AM™šÀÀUEVPA-linear fitNone=Ú{ÀÀÀN©^Ë;øa¦À1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™Ó£ùçÿz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)805€MorphologyCMosaic nameew2@TbM2Ã:@CpµµÜtì@e.fffff?ÿp£×
=q;#×
ÁΣ×A‰×
ÀÀUEVPA-linear fitNone=¾+ÀÀÀN©^Ë;ÑRÀ1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šHo¨'¨§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)806€MorphologyCMosaic nameew2@T­A[Gþ@CˆwL@eR\(õÃ@…¸Që…;#×
Ã5BAv\ÀÀUEVPA-linear fitNone=`
ÀÀÀN©^Ë;›ùÆÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š·"㑸G<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)807€MorphologyCMosaic nameew2@TÁ©ÿfC@C.uP÷x@ePÌÌÌÌÍ@333333;#×
ÁôáHA†ÌÍÀÀUEVPA-linear fitNone=}þ3ÀÀÀN©^Ë;—$À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š"óe<+²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)808€MorphologyCMosaic nameew2@TÑm K@D}m[…¢@e
\(ö@ë…¸Qì;#×
Ã#×A–\ÀÀUEVPA-linear fitNone=É 'ÀÀÀN©^Ë;ÂãÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™(Œ\LÓ~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)809€MorphologyCMosaic nameew2@TÜ9TsÝI@DM$e6@ezáG®@Š=p£×
;#×
ÃîAªzáÀÀUEVPA-linear fitNone=—ûjÀÀÀN©^Ë;¢3œÀ1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™Y€ÃøNE<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)810€MorphologyCMosaic nameew2@TùÈVrôÏ@Dù8°­e@e.\(õÃ@"záG®;#×
B*G®AÑ\)ÀÀUEVPA-linear fitNone=»çmÀÀÀN©^Ë;vjUÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™ î |ŒŠ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)811€MorphologyCMosaic nameew2@TSRer@@D­­Æí8@dép£×
=@	™™™™™š;#×
ÏAÓG®ÀÀUEVPA-linear fitNone=檏ÀÀÀN©^Ë;œM©À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜ø1±<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)812€MorphologyCMosaic nameew2@U/=ÅZd@C'™ÜE=@eVzáG®@…¸Që…;#×
BYffAÔ=qÀÀUEVPA-linear fitNone<BzcÀÀÀN©^Ë;f¯ÍÀ1974ApJ...194..249WPeak>²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š44LJŒ²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)813€MorphologyCMosaic nameew2@T²íH]Û@EO¹-‡¤µ@dÛ33333@LÌÌÌÌÍ;#×
ÂLG®A~{ÀÀUEVPA-linear fitNone=•fÏÀÀÀN©^Ë;Ò²ÀÀ1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜\äO
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)814€MorphologyCMosaic nameew2@TüTýw.@Ckx2­óª@e×
=p¤?ð¸Që…¸;#×
CI&fB¸ÀÀUEVPA-linear fitNone<c¼ÓÀÀÀN©^Ë;4áÀ1974ApJ...194..249WPeak>S÷ÏÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šNgÑû!²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)815€MorphologyCMosaic nameew2@TÂn·õ@DN"5,V@dï×
=p¤@\(õ\;#×
ÂÊBÀÀUEVPA-linear fitNone<B¤UÀÀÀN©^Ë:îÀ1974ApJ...194..249WPeak>.{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™X…4ñí<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)816€MorphologyCMosaic nameew2@Sÿë˜Ñ`@D ‹›œ¬Q@dÚfffff@®záG®;#×
Âה{AÒáHÀÀUEVPA-linear fitNone<»ƒÏÀÀÀN©^Ë;;nÖÀ1974ApJ...194..249WPeak>C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™ñ¬0&á<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)817€MorphologyCMosaic nameew2@TâzÑF@C
™š+¿@eM¸Që…?ÿp£×
=q;#×
Ãp®B
=ÀÀUEVPA-linear fitNone=H´9ÀÀÀN©^Ë;VMÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š¿T?{¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)818€MorphologyCMosaic nameew2@U_`ŦŠ@CýÇ8}>+@eE™™™™š@…¸Që…;#×
ÂÚBffÀÀUEVPA-linear fitNone<ҝÇÀÀÀN©^Ë;kF5À1974ApJ...194..249WPeak>n˜ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™¬Ý¤˜¼Ì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)819€MorphologyCMosaic nameew2@Sã,"~Î@Dí¬p¸°@dô£×
=q?õ…¸Që…;#×
ۗ
B?
=ÀÀUEVPA-linear fitNone<9õZÀÀÀN©^Ë;$À1974ApJ...194..249WPeak>aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™¨o.–¸œ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)820€MorphologyCMosaic nameew2@T"X­O5@CôH¢X5)@eG®zá?þzáG®{;#×
ÂÊšBQìÀÀUEVPA-linear fitNone=MÀÀÀN©^Ë;±…À1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™·ÂÅRé<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)821€MorphologyCMosaic nameew2@T[4'Ù@Cf±§Ã@e/
=p£×?ý…¸Që…;#×
BÇLÍB…ÀÀUEVPA-linear fitNone>
êtÀÀÀN©^Ë;f¯ÍÀ1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šT¥àŽa <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)822€MorphologyCMosaic nameew2@TvZCÙ±n@Bçswê@eO\(õ?ù¸Që…;#×
ChöAûG®ÀÀUEVPA-linear fitNone<Õ<ÞÀÀÀN©^Ë;U¥¹À1974ApJ...194..249WPeak>IºÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šéóÆÈgÑ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)823€MorphologyCMosaic nameew2@T`ey¬`¢@C¶l83í@e…¸Qì@;#×
BB	ë…ÀÀUEVPA-linear fitNone=A*ØÀÀÀN©^Ë;uÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™úVß)#9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)824€MorphologyCMosaic nameew2@TôÒÕ6 @C:œÍôÄ/@eXõ\)@	\(õÃ;#×
AñB'G®ÀÀUEVPA-linear fitNone=˜"uÀÀÀN©^Ë;-«ŸÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š†½ô'b»<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)825€MorphologyCMosaic nameew2@T<Y(VΤ@DµÅÖé@dã
=p£×@záG®;#×
ów
B'¸ÀÀUEVPA-linear fitNone<ó8qÀÀÀN©^Ë:ëíúÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜ð•*ò×x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)826€MorphologyCMosaic nameew2@Tˆ',®f¬@BúJ^Š@eO\(õ?ýp£×
=q;#×
CqhöBÀÀUEVPA-linear fitNone=$JbÀÀÀN©^Ë;6À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šÒÕÒÀ8Ž<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)827€MorphologyCMosaic nameew2@Ub•ÄHÓ@C®ª¦µ^@eDzáG®@=p£×
=;#×
ÂÙÇ®B\)ÀÀUEVPA-linear fitNone=¥ÀÀÀN©^Ë:âÁ+À1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šéBŽËÅ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)828€MorphologyCMosaic nameew2@UFò…(i®@C"ñé ëè@eW
=p£×@ÌÌÌÌÌÍ;#×
Ã\B£×ÀÀUEVPA-linear fitNone<	LDÀÀÀN©^Ë:ñ,(À1974ApJ...194..249WPeak>‰7ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šŠRSèE<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)829€MorphologyCMosaic nameew2@TØÍZí~]@DÏD{~ú@dýë…¸R@™™™™™š;#×
Â%ffBffÀÀUEVPA-linear fitNone<L%ÀÀÀN©^Ë:ù	lÀ1974ApJ...194..249WPeak>'ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜Öãk¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)830€MorphologyCMosaic nameew2@T->GP0@CÊTKìO@eQë…¸?ý333333;#×
Ci«…BF¸RÀÀUEVPA-linear fitNone=Gd®ÀÀÀN©^Ë;¨ÖÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™ä¹0<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)831€MorphologyCMosaic nameew2@RYýØ=}½@Dkp¤&®@d…G®zá¿þ(õ\);#×
@G®@œzáÀÀUEVPA-linear fitNone>bÀÀÀN©^Ë<"¯OÀ1974ApJ...194..249WPeak>+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™:n|ŒKÌ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)832€MorphologyCMosaic nameex1@SÜá ¯ @DYáGt‹@dÐ?íG®záH;#×
Â5™šA)G®ÀÀUEVPA-linear fitNone?JJÀÀÀN©^Ë<ÄڐÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™M3°$+¸<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)833€MorphologyCMosaic nameex1@RöàÁR9*@E<˜Äƒ¾Ó@d€£×
=q?âzáG®;#×
Á>ffA…ÀÀUEVPA-linear fitNone=ÒÂzÀÀÀN©^Ë<#¸À1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜n£¬"Þ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)834€MorphologyCMosaic nameex1@RäÒ.ÏÀY@EEù!‰$
@dz¸Që…?ÜzáG®{;#×
Á÷™šADQìÀÀUEVPA-linear fitNone=Ž¹¡ÀÀÀN©^Ë<)‰À1974ApJ...194..249WPeak>¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜eëWÚë&<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)835€MorphologyCMosaic nameex1@RoYŽ€Øœ@D×´@dƒ®záH¿øQë…¸R;#×
Bë…AFffÀÀUEVPA-linear fitNone>Ÿ©ÀÀÀN©^Ë<	 'À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™¤BÔ¢<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)836€MorphologyCMosaic nameex1@RšÎ>v'ã@DÙ–`ˆz@d33333¿è(õ\);#×
Á {AqG®ÀÀUEVPA-linear fitNone=>
íÀÀÀN©^Ë;ÝÖàÀ1974ApJ...194..249WPeak>n˜ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜ÍVeõµ¶<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)837€MorphologyCMosaic nameex1@RpÑ_(z@EÞXw¦@dj\(õÿì;#×
ÂÃAR{ÀÀUEVPA-linear fitNone<äâmÀÀÀN©^Ë;´áÀ1974ApJ...194..249WPeak>JÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜˜³»@FG<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)838€MorphologyCMosaic nameex1@Rޙqô%™@D'ý÷yå~@dŸ×
=p¤¿áp£×
=q;#×
Av¸RA‹…ÀÀUEVPA-linear fitNone=Ø5ÀÀÀN©^Ë;Ù@yÀ1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™"Žüyc<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)839€MorphologyCMosaic nameex1@R<¦<Yë@DŠëk@d
=p£×À®záG®;#×
Â;p¤A¸ÀÀUEVPA-linear fitNone>¼,ÀÀÀN©^Ë;'%1À1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™"´[–ÁÆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)840€MorphologyCMosaic nameex1@Rb8ÊPÐ@DÑßO·q@ds\(õ¿ôáG®zá;#×
A˜õÃA}ÀÀUEVPA-linear fitNone=¾+ÀÀÀN©^Ë;ÔýôÀ1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜ÔX‰'û,<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)841€MorphologyCMosaic nameex1@Rkgczè¢@Dèܒi@d›
=p£×À\(õ\;#×
ÂøšA
=ÀÀUEVPA-linear fitNone>°sXÀÀÀN©^Ë;ôÆçÀ1974ApJ...194..249WPeak<´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™˜8}†P<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)842€MorphologyCMosaic nameex1@R¬ãÐ7­@EN²rù\@dlQë…¸¿"záG®{;#×
ÂH®A»G®ÀÀUEVPA-linear fitNone=_"ËÀÀÀN©^Ë;ƒoÀ1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜]×CºP<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)843€MorphologyCMosaic nameex1@Rø÷ŽIö@E;¼_üòÅ@dG®zá?â\(õ;#×
B'G®AØ(öÀÀUEVPA-linear fitNone>ekÀÀÀN©^Ë;Š›ÐÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜oph§ñO<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)844€MorphologyCMosaic nameex1@SbkV'v=@DôS_	D€@d§
=p£×?ó…¸Që…;#×
ÁV{A¨záÀÀUEVPA-linear fitNone=Ž´cÀÀÀN©^Ë;¯OÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜³\0•µ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)845€MorphologyCMosaic nameex1@Ríuà¹M@DÅD@d–záG®¿¸Që…¸R;#×
ÃM+…AÂ=qÀÀUEVPA-linear fitNone>,šþÀÀÀN©^Ë;¨À1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜àÒ]¥Æ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)846€MorphologyCMosaic nameex1@RºÀ×0V÷@D´¡H@d­™™™™š¿ö¸Që…¸;#×
B•BA±…ÀÀUEVPA-linear fitNone>
UÀÀÀN©^Ë;É2À1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™–š%Bw(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)847€MorphologyCMosaic nameex1@R˜óRM>s@DPÃáR@d™p£×
=¿öõ\(ö;#×
CâBzáÀÀUEVPA-linear fitNone="ÐåÀÀÀN©^Ë;TýôÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™UÄðXƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)848€MorphologyCMosaic nameex1@S=¸¨D¹t@D*øà?âX@dÇ33333¿°£×
=p¤;#×
«ž¸B{ÀÀUEVPA-linear fitNone=žYóÀÀÀN©^Ë;xa¦À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™}
XÀH.<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)849€MorphologyCMosaic nameex1@RÒË缉f@EºiâóJ@d_®záH?êáG®zá;#×
záAÙ
=ÀÀUEVPA-linear fitNone=¬GÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—üz,µÊ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)850€MorphologyCMosaic nameex1@R™ü!·0@Efg•]ªÿ@dc\(õ¿³333333;#×
CøRB
(öÀÀUEVPA-linear fitNone=ϪÎÀÀÀN©^Ë;Y"[À1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜Hò$f/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)851€MorphologyCMosaic nameex1@RrØe˄ú@E±z ÓK@dlÌÌÌÌÍ¿ìzáG®{;#×
À—®BÀÀUEVPA-linear fitNone<Çd®ÀÀÀN©^Ë:û¨'À1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜ z,ùY<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)852€MorphologyCMosaic nameex1@R0ÂÐ
­@DúW<×KŠ@d_×
=p¤¿øÌÌÌÌÌÍ;#×
C"t{B1ÌÍÀÀUEVPA-linear fitNone=bmHÀÀÀN©^Ë;ÞUÀ1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜­<
½Q<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)853€MorphologyCMosaic nameex1@S*'w«ì@DAä5à£@d¬?ҏ\(õ;#×
ÃÜ)B(öÀÀUEVPA-linear fitNone=rTÀÀÀN©^Ë;ª;À1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™8]‰á¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)854€MorphologyCMosaic nameex1@T;âÉ¦Å@F(}ú•Î@d•ë…¸R@Š=p£×
;#×
Áðzá@UÀÀUEVPA-linear fitNone>PU2ÀÀÀN©^Ë<ù	lÀ1974ApJ...194..249WPeak>™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—V4-î<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)855€MorphologyCMosaic nameex2@SªŸW0¹I@Fi"Vø\@dk
=p£×@\(õÃ;#×
¹×
AA¸ÀÀUEVPA-linear fitNone>ß¹ÀÀÀN©^Ë</ÌâÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—g¥C®Ö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)856€MorphologyCMosaic nameex2@T!iÄ4@FQó꒗ž@d"Që…¸@ž¸Që…;#×
ÂQìAC33ÀÀUEVPA-linear fitNone=¿õ"ÀÀÀN©^Ë;ÎÄÀ1974ApJ...194..249WPeak=—PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—z°ñ÷vö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)857€MorphologyCMosaic nameex2@S*,ܗ5Â@E³ ùåeú@dtQë…¸?ù…¸Që…;#×
Áþ(öA"ffÀÀUEVPA-linear fitNone>
çÕÀÀÀN©^Ë<ª;À1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜{p<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)858€MorphologyCMosaic nameex2@S×£¬Sòˆ@FÏäq/@d_\(õ@×
=p£×;#×
ÀÇ
=A@£×ÀÀUEVPA-linear fitNone?›ŽóÀÀÀN©^Ë=	AÈÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—~@Ø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)859€MorphologyCMosaic nameex2@TGeT^Ÿ@FwJq	†B@d‡×
=p¤@W
=p£×;#×
?Þ¸RA'\)ÀÀUEVPA-linear fitNone=ìQ˜ÀÀÀN©^Ë<-ÿ'À1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—[ðl—ñG<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)860€MorphologyCMosaic nameex2@S·ñߟ‹Ë@Dƒíy±È@dÐÌÌÌÌÍ?ø(õ\);#×
Bsë…A@ÀÀUEVPA-linear fitNone>†JàÀÀÀN©^Ë<"šÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™"…óü™<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)861€MorphologyCMosaic nameex2@T­6Tè@F
Ëü
@d'¸Që…@#×
=p¤;#×
ÂÛAÀffÀÀUEVPA-linear fitNone>PÀÀÀN©^Ë;ŽÉÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—´µZ°X<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)862€MorphologyCMosaic nameex2@Sþ&Teå@F
ð!%@d®záH@p£×
=q;#×
B垸A'{ÀÀUEVPA-linear fitNone=ä®ÀÀÀN©^Ë;…]¢À1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—·4Lǯë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)863€MorphologyCMosaic nameex2@T;òCc¦Þ@E'ÍŽ`@dË33333@záG®;#×
Âð"{A‰¸ÀÀUEVPA-linear fitNone=Æ#ÀÀÀN©^Ë;лoÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜'wU—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)864€MorphologyCMosaic nameex2@SÁ)¥.7@ERÍÌ"Ø»@d¨záG®@Që…¸R;#×
º.A£…ÀÀUEVPA-linear fitNone=.)tÀÀÀN©^Ë;OÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜Z½!úê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)865€MorphologyCMosaic nameex2@TBÜg;Ĉ@FJý_^˜@d(õ\@ffffff;#×
@W
=A®ÀÀUEVPA-linear fitNone<Ù¾MÀÀÀN©^Ë;måKÀ1974ApJ...194..249WPeak>IºÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—€zvÐH»<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)866€MorphologyCMosaic nameex2@TݖÃö£@F˜ÜZoV@d–áG®{@ð£×
=q;#×
ÂÈA´õÃÀÀUEVPA-linear fitNone=P&ÀÀÀN©^Ë;uÊÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—¸€*¹Û<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)867€MorphologyCMosaic nameex2@TM±
"Òê@Eï,-«gV@d¥p£×
=@333333;#×
BäuÃA«\)ÀÀUEVPA-linear fitNone>>ÅmÀÀÀN©^Ë;Äï‰À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—Î]9ðäõ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)868€MorphologyCMosaic nameex2@S®ÃçG@Eø5¡fy@d'áG®{@õ\(ö;#×
ÂM(öAËG®ÀÀUEVPA-linear fitNone>‹ÖÀÀÀN©^Ë;œ¡ŒÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—Æ'shT<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)869€MorphologyCMosaic nameex2@Sc'Å)y&@DêuŒïà@d©G®zá?òõ\(ö;#×
Âk¸Aº{ÀÀUEVPA-linear fitNone<¤TÞÀÀÀN©^Ë;"ÄHÀ1974ApJ...194..249WPeak>t¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜¼81`<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)870€MorphologyCMosaic nameex2@S¬ÅH"8~@Fh>G»¾@dk®záH@áG®zá;#×
@Ö¸RAã…ÀÀUEVPA-linear fitNone<IÙÓÀÀÀN©^Ë;y	lÀ1974ApJ...194..249WPeak>¡G®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—hoÅx_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)871€MorphologyCMosaic nameex2@S<h²:"Ö@F4ÝÍM"@d^fffff@ë…¸Qì;#×
Â…A×®ÀÀUEVPA-linear fitNone>—$ÀÀÀN©^Ë;¯öÓÀ1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—'ùÜ"Ši<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)872€MorphologyCMosaic nameex2@S-æ6½@E1ÿ(Wm©@d
=p£×?ðQë…¸R;#×
B€¸Aç33ÀÀUEVPA-linear fitNone<ó€ÀÀÀN©^Ë;2éÍÀ1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜xˆ¯né¬<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)873€MorphologyCMosaic nameex2@SÒÕ¡°@E¦p¾+@drfffff?õp£×
=q;#×
C®B
=ÀÀUEVPA-linear fitNone<'}kÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak>.{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜ˆœu<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)874€MorphologyCMosaic nameex2@Süìsƒ©@E¦Ü)Þ @dráG®{?õë…¸Qì;#×
CS"{BÀÀUEVPA-linear fitNone=
gÀÀÀN©^Ë;Z<!À1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜
ÓnÁv<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)875€MorphologyCMosaic nameex2@T:¶È_Í@E]àí·è‰@d¸(õ\@¸Që…;#×
Â`¸RB¸RÀÀUEVPA-linear fitNone<®û+ÀÀÀN©^Ë;èhÀ1974ApJ...194..249WPeak=ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜OÙR2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)876€MorphologyCMosaic nameex2@TAÛ¶€ã@EîZW<´ì@d£33333@½p£×
=;#×
BÒÌÍBMáHÀÀUEVPA-linear fitNone<»DåÀÀÀN©^Ë;oÀ1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—Ϩ"J<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)877€MorphologyCMosaic nameex2@SÌú‹ìÑÕ@FdyD³F@ds
=p£×@záG®;#×
@EAæ¸RÀÀUEVPA-linear fitNone<üÎÀÀÀN©^Ë;aqŸÀ1974ApJ...194..249WPeak=ùÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—k`×F°¸<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)878€MorphologyCMosaic nameex2@SêË+ÞHý@F<
Y£˜@dp£×
=@ÌÌÌÌÌÍ;#×
ÃKB33ÀÀUEVPA-linear fitNone=;­ÁÀÀÀN©^Ë;
ŽÉÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—ŒóQ¯œ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)879€MorphologyCMosaic nameex2@RIåƒÒej@FÈ`{0tn@dzáG®?îáG®zá;#×
Âì.Aq¸ÀÀUEVPA-linear fitNone=Ó@OÀÀÀN©^Ë;À­À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—À*ô8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)880€MorphologyCMosaic nameey1@RekR)@EáÞç5__@d?\(õ?°£×
=p¤;#×
Ã(öAep¤ÀÀUEVPA-linear fitNone=«è¼ÀÀÀN©^Ë;éö©À1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—Ùå$ý†D<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)881€MorphologyCMosaic nameey1@Q''«—z­@E_–i"@d"¸Që…À\(õ;#×
Â&p¤A›ÂÀÀUEVPA-linear fitNone>îºñÀÀÀN©^Ë<)iÀ1974ApJ...194..249WPeak<´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜NÊ·kdŸ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)882€MorphologyCMosaic nameey1@R$&œ@FÔÖE/†@cþáG®{?ã
=p£×
;#×
Ã&õÃAp£×ÀÀUEVPA-linear fitNone=ÙÓFÀÀÀN©^Ë;å`BÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—‹Œ»Í<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)883€MorphologyCMosaic nameey1@Qlj6aÄ@FGN'bš@d…¸Qì¿é¸Që…;#×
ÂaõÃA"¸ÀÀUEVPA-linear fitNone="ÞÀÀÀN©^Ë;ßzNÀ1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—ƒŒ/'²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)884€MorphologyCMosaic nameey1@Q!h^‰ø@F"†"ú§›@cæáG®{ÀáG®zá;#×
ÁƏ\AŒzáÀÀUEVPA-linear fitNone=á»ÀÀÀN©^Ë;·ÔÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—¢ps_x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)885€MorphologyCMosaic nameey1@Q1÷šH@F+HC×Ám@dáG®{¿ô\(õ;#×
Ã2³3AêáHÀÀUEVPA-linear fitNone=5 ÀÀÀN©^Ë;…]¢À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—›
ºœçª<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)886€MorphologyCMosaic nameey1@Q‡¸Sìt@FCm"4ç@cùG®zá¿õp£×
=q;#×
ÂA¬õÃÀÀUEVPA-linear fitNone=Ã'gÀÀÀN©^Ë;¯öÓÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—†È*´/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)887€MorphologyCMosaic nameey1@QBuD_b@E¿ü½t}Ä@d¸Që…À×
=p£×;#×
½AəšÀÀUEVPA-linear fitNone=JËÀÀÀN©^Ë;ª¸¦À1974ApJ...194..249WPeak>™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—÷Ž¡gÂú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)888€MorphologyCMosaic nameey1@Q~²Ý@Eƒ¢¦íÐ@dáG®{ÀQë…¸R;#×
ÂæW
A´õÃÀÀUEVPA-linear fitNone<ÏÀÀÀN©^Ë;-ÚÀ1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜-p•ŽE<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)889€MorphologyCMosaic nameey1@RVß/ÛMr@F¶0=QÉ@dáG®{?ï…¸Që…;#×
«\AßG®ÀÀUEVPA-linear fitNone<¼èSÀÀÀN©^Ë;@£À1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—)/¬]Ò©<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)890€MorphologyCMosaic nameey1@QÖïx6<@DþïãtäÂ@dIp£×
=À™™™™™š;#×
ÃZ™šA¯G®ÀÀUEVPA-linear fitNone>"CWÀÀÀN©^Ë;l•ÀÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜¨ÕÁ@1x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)891€MorphologyCMosaic nameey1@QÈ)	÷
W@F©X±O\@cðQë…¸¿Ã333333;#×
ÃZ
=B™šÀÀUEVPA-linear fitNone=ãŠÀÀÀN©^Ë;r{³À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—FwM<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)892€MorphologyCMosaic nameey1@R¢=å|ñÑ@F*C¼¢@d>áG®{?îffffff;#×
Ã"Š=AÇ
=ÀÀUEVPA-linear fitNone=hÀÀÀN©^Ë;—$À1974ApJ...194..249WPeak=ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—›æwO—±<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)893€MorphologyCMosaic nameey1@Q±Ýÿ°@Fø0Æ£@d33333¿óG®záH;#×
Bµð¤BÌÍÀÀUEVPA-linear fitNone=…ÛwÀÀÀN©^Ë;iNäÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—ªŠíñ²­<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)894€MorphologyCMosaic nameey1@R…bŸôÎ@EEªp ‡@dLÌÌÌÌÍ¿õ…¸Që…;#×
Â9BzáÀÀUEVPA-linear fitNone=Q­ÀÀÀN©^Ë;‡ü¹À1974ApJ...194..249WPeak>"ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜f4OÉ@c<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)895€MorphologyCMosaic nameey1@RÞ랾@EáÑ*Ö	@d-p£×
=¿ä;#×
ÂÞ.Aæ=qÀÀUEVPA-linear fitNone=¦…ÛÀÀÀN©^Ë;CóàÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—Ú¦:ò¸<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)896€MorphologyCMosaic nameey1@Q=ÔÄê@E¸&õ6ñë@dp£×
=ÀzáG®{;#×
C%¸RB{ÀÀUEVPA-linear fitNone=šŸ¾ÀÀÀN©^Ë;chñÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—þyÓ¶Ö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)897€MorphologyCMosaic nameey1@R&B•Vþ@E IÇÇ3@d=p£×
=¿êzáG®;#×
C\Þ¸B-G®ÀÀUEVPA-linear fitNone<@£ÀÀÀN©^Ë;À1974ApJ...194..249WPeak>†$ÝÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜±ùM'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)898€MorphologyCMosaic nameey1@QããUd@EF™Å´Z|@d>¸Që…¿ý®záG®;#×
ÂÝB®ÀÀUEVPA-linear fitNone=#D=ÀÀÀN©^Ë;CLÀ1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜eVMÊGB<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)899€MorphologyCMosaic nameey1@R}Rº'2@E¨À$æµ@dP¿"záG®{;#×
Ã0¤A¹®ÀÀUEVPA-linear fitNone=W§‡ÀÀÀN©^Ë;|øÀ1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜¿°÷Ä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)900€MorphologyCMosaic nameey1@Q˜˜ДÐ@F­ØMø•=@céG®zá¿äÌÌÌÌÌÍ;#×
™Ü)B9záÀÀUEVPA-linear fitNone='U°ÀÀÀN©^Ë;%&–À1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—/ØŸh=<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)901€MorphologyCMosaic nameey1@RD;õèèÊ@DôbÏÛ@de™™™™š¿özáG®{;#×
B­ž¸BÌÍÀÀUEVPA-linear fitNone<ñ6ÀÀÀN©^Ë;+‰À1974ApJ...194..249WPeak=Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜²óMª\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)902€MorphologyCMosaic nameey1@QtÃtöµ@F6"ÃÑœ@c÷33333¿ù
=p£×
;#×
BƏB^×
ÀÀUEVPA-linear fitNone<Ò
úÀÀÀN©^Ë;3''À1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—'–¸ë«<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)903€MorphologyCMosaic nameey1@Rç9üVë8@Gâ,0—ÙÍ@cöáG®{@
=p£×
=;#×
Áp¤@Ò=qÀÀUEVPA-linear fitNone?¥Õ=ÀÀÀN©^Ë=‡iìÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–HqÏ5÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)904€MorphologyCMosaic nameey2@Ra~AÎ@Gëƒ}<@cÙ¸Që…@ÌÌÌÌÌÍ;#×
ÁV=qA×
ÀÀUEVPA-linear fitNone>7^ ÀÀÀN©^Ë<gÿXÀ1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–AZú€–:<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)905€MorphologyCMosaic nameey2@Se¨]@FÞJsvþ@d5G®zá@áG®zá;#×
ÂRQìA×
ÀÀUEVPA-linear fitNone=Œ?ÀÀÀN©^Ë<O"À1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—	ÙRw<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)906€MorphologyCMosaic nameey2@RËݗÓì@F¸â	BÇ@d4?üÌÌÌÌÌÍ;#×
³\A¸RÀÀUEVPA-linear fitNone>`A‰ÀÀÀN©^Ë<R²ÀÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—Höž¸W<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)907€MorphologyCMosaic nameey2@S^ӆ3Ai@F~Q¡ëá@dVáG®{@¸Që…;#×
ÂYõÃATÌÍÀÀUEVPA-linear fitNone=Þ©ÀÀÀN©^Ë;õÊÀ1974ApJ...194..249WPeak>Iº^ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—VìÎá¿<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)908€MorphologyCMosaic nameey2@R²XÔô~Ì@Gæ!°ƒ@cë33333@	áG®zá;#×
Â
(öA?…ÀÀUEVPA-linear fitNone=—ÆüÀÀÀN©^Ë;Ý/À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Eh‹®¸/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)909€MorphologyCMosaic nameey2@S[`o°£n@F|Ž-imK@dV\(õÃ@ÌÌÌÌÌÍ;#×
®áHA€=qÀÀUEVPA-linear fitNone=0ÓÀÀÀN©^Ë;àu÷À1974ApJ...194..249WPeak>#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—W¤ßø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)910€MorphologyCMosaic nameey2@Sùœ–ßÜ@Gë¿ŠËü@cû33333@\(õ;#×
B†A¸ÀÀUEVPA-linear fitNone=Ÿ;dÀÀÀN©^Ë;ãhñÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–AåpÁpB<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)911€MorphologyCMosaic nameey2@SLÝ(ʘ¶@G'Úø ¸¼@d®záH@Š=p£×
;#×
ŽG®A‰
=ÀÀUEVPA-linear fitNone=£nÀÀÀN©^Ë;'%1À1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–¿Ð™‰<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)912€MorphologyCMosaic nameey2@RÃ4½@FD›<¸Œ°@d@õ\)?õ×
=p£×;#×
‰k…A"QìÀÀUEVPA-linear fitNone=ÕiÀÀÀN©^Ë;Í °À1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—…Ì^û<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)913€MorphologyCMosaic nameey2@R«z"SZP@GÕÐ=Q¡@cìõ\)@ÌÌÌÌÌÍ;#×
Áä(öAz\ÀÀUEVPA-linear fitNone<ƒÏ-ÀÀÀN©^Ë;†À1974ApJ...194..249WPeak>"záÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–PÞæ,í<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)914€MorphologyCMosaic nameey2@Rè0uMf@HE`ŽÕ@cã\(õ@Š=p£×
;#×
B¬…A«\)ÀÀUEVPA-linear fitNone=Å8ïÀÀÀN©^Ë;y	lÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–pj')ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)915€MorphologyCMosaic nameey2@SÓÿJͳ@FȲû'(@d6¸Që…@¸Që…;#×
BÖÇ®A¬£×ÀÀUEVPA-linear fitNone=ŒáÆÀÀÀN©^Ë;iö©À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—^2Ó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)916€MorphologyCMosaic nameey2@Rý'J¤Ú@F4›Æƒí@dPÌÌÌÌÍ?üÌÌÌÌÌÍ;#×
Ç®AÞQìÀÀUEVPA-linear fitNone>"tTÀÀÀN©^Ë;Õ¥¹À1974ApJ...194..249WPeak<Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—"1Rþz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)917€MorphologyCMosaic nameey2@S{Ûî?÷@HV5È
L@d
áG®{@záG®{;#×
 ð¤A·
=ÀÀUEVPA-linear fitNone=~|ÀÀÀN©^Ë;Ï¿ÆÀ1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–&pn§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)918€MorphologyCMosaic nameey2@RÆpUv1@HÿOÓ@cép£×
=@\(õ\;#×
Á•…AÎ{ÀÀUEVPA-linear fitNone=	ÀÀÀÀN©^Ë;y±1À1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–0fž|kc<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)919€MorphologyCMosaic nameey2@RÞYbåÖ@H.t¯eê"@cåë…¸R@\(õ;#×
ÂÙÑìAï…ÀÀUEVPA-linear fitNone=M °ÀÀÀN©^Ë;;nÖÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–ÑS
#<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)920€MorphologyCMosaic nameey2@SȊî¿/@Gw~Îeñ@d\(õ@áG®zá;#×
ÂÌW
A×
ÀÀUEVPA-linear fitNone>ÑÌÀÀÀN©^Ë;ˆ¤À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–•œ, à<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)921€MorphologyCMosaic nameey2@RÌ*bšS¸@F;Dy)@dDÌÌÌÌÍ?öffffff;#×
ÂݸRBáHÀÀUEVPA-linear fitNone=j_…ÀÀÀN©^Ë;2BÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—›ž«²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)922€MorphologyCMosaic nameey2@RÕ˜lÒ@FèÆwV;?@d$záG®@záG®{;#×
†áHA¥×
ÀÀUEVPA-linear fitNone=LYuÀÀÀN©^Ë;Xì–À1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—LÅG©ï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)923€MorphologyCMosaic nameey2@R Z;f#x@G€šßëcÇ@cû\(õ@\(õÃ;#×
킏BD33ÀÀUEVPA-linear fitNone=mgwÀÀÀN©^Ë;†À1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Ž^ÒŒv<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)924€MorphologyCMosaic nameey2@RÃ8Øta@Eû¥9ûê@dO\(õ?ð=p£×
=;#×
ÂîffBqë…ÀÀUEVPA-linear fitNone=.ƽÀÀÀN©^Ë;oÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—Ãœ
h2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)925€MorphologyCMosaic nameey2@QFu=›ª@G§"ã@c§×
=p¤¿"záG®{;#×
Â*33Ar¸RÀÀUEVPA-linear fitNone>FiÀÀÀN©^Ë<t¼À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–qûÈӏ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)926€MorphologyCMosaic nameez1@Pýɸm®@F[-í´?@cÓ×
=p¤ÀÌÌÌÌÌÍ;#×
B)…A{ÀÀUEVPA-linear fitNone>£‹ÀÀÀN©^Ë<W
À1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—sUQúõ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)927€MorphologyCMosaic nameez1@P²˜V^@FפyiK@cªáG®{ÀG®záH;#×
Âa\)AŒ(öÀÀUEVPA-linear fitNone='öÀÀÀN©^Ë;šuÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—·Š£äR<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)928€MorphologyCMosaic nameez1@Q q°5Ó@Gžƒ0¯S@c ÌÌÌÌÍ¿Ö¸Që…¸;#×
ÃuÃA[33ÀÀUEVPA-linear fitNone=À'ÍÀÀÀN©^Ë;úÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–x‹÷Ðþ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)929€MorphologyCMosaic nameez1@PÐjäHHD@GžY¬š@cŽ=p£×
¿ï333333;#×
"{AžzáÀÀUEVPA-linear fitNone=ÆÒÀÀÀN©^Ë;£/EÀ1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–x©ibú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)930€MorphologyCMosaic nameez1@PÌB‰Œki@H'žæ¥'ù@cd?ÌÌÌÌÌÌÍ;#×
ÂA™ë…ÀÀUEVPA-linear fitNone=Ò
úÀÀÀN©^Ë;âmHÀ1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ú]›½f<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)931€MorphologyCMosaic nameez1@QYF,œÝ@Gìµ@
ò@cŸ\(õ?ß®záG®;#×
ÂvA˜=qÀÀUEVPA-linear fitNone=WhÀÀÀN©^Ë;"µÝÀ1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–AežÙu<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)932€MorphologyCMosaic nameez1@POÒªÑ@GT¶1†º@cl£×
=qÀÌÌÌÌÌÍ;#×
A"
=A—\)ÀÀUEVPA-linear fitNone>
©ÀÀÀN©^Ë;Ö¡bÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–®à~l@'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)933€MorphologyCMosaic nameez1@Pv6§o@G¸hŠ›@ctQë…¸¿øQë…¸R;#×
ÂÁÇ®A­×
ÀÀUEVPA-linear fitNone>+«ÀÀÀN©^Ë<VXÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–fÛY"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)934€MorphologyCMosaic nameez1@OÒíâÁN@GPüªì@cd(õ\À	(õ\);#×
"W
AˆÀÀUEVPA-linear fitNone=£D=ÀÀÀN©^Ë<VXÀ1974ApJ...194..249WPeak=ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–±©V[À÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)935€MorphologyCMosaic nameez1@PšÜÈZ{@GdfcÑЎ@cŒ¿û333333;#×
Á´¸RA™¸ÀÀUEVPA-linear fitNone="]ÀÀÀN©^Ë;ǎŸÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–£1%˜½\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)936€MorphologyCMosaic nameez1@P±!†[xc@GՈ%ßdó@c|õ\)¿íG®záH;#×
¬AÜffÀÀUEVPA-linear fitNone=t¼ÀÀÀN©^Ë;šuÀ1974ApJ...194..249WPeak>+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Q
Ð_°<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)937€MorphologyCMosaic nameez1@Q!ÒÞé@F¢ý¨s=‡@cDž¸Qì¿ÿ
=p£×
;#×
BG®Aâ£×ÀÀUEVPA-linear fitNone=N¹¡ÀÀÀN©^Ë;†YKÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—8ŠG«<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)938€MorphologyCMosaic nameez1@PøR(æž@G(ñDY¢í@c¬õ\)¿ô¸Që…¸;#×
ˆB=qÀÀUEVPA-linear fitNone>mrÀÀÀN©^Ë;"aúÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–ÏÞ1[À°<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)939€MorphologyCMosaic nameez1@Q2fRWû@Gïï~·Ÿì@c•ë…¸R?˅¸Që…;#×
¢8RB×
ÀÀUEVPA-linear fitNone=˜¨mÀÀÀN©^Ë;-àÀ1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–>n Ór<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)940€MorphologyCMosaic nameez1@Pbš@È@G&…íñ@c‰p£×
=À\(õÃ;#×
ÁŽQìB
…ÀÀUEVPA-linear fitNone=s€ÀÀÀN©^Ë;ˆøbÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Ѷ¼]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)941€MorphologyCMosaic nameez1@PvúhNì-@G7œ_»I@c‹\(õÀ\(õÃ;#×
BïB™šÀÀUEVPA-linear fitNone="3œÀÀÀN©^Ë;49XÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Ä¿&âòÆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)942€MorphologyCMosaic nameez1@P4—S|¾E@GˆwZfe¬@clõ\)À333333;#×
Bš#×AϙšÀÀUEVPA-linear fitNone=_"ËÀÀÀN©^Ë;QRÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–ˆ›wŠoç<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)943€MorphologyCMosaic nameez1@Q#;4ïðÞ@HUVnÂ[Ú@c×
=p¤?äQë…¸R;#×
ÂV(öA×33ÀÀUEVPA-linear fitNone<÷eþÀÀÀN©^Ë;måKÀ1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ø£…¢­è<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)944€MorphologyCMosaic nameez1@P±\'ñ@G'þ¢½÷V@cf=p£×
ÀQë…¸R;#×
ÃrQìB=qÀÀUEVPA-linear fitNone<£ìÀÀÀN©^Ë;¨ÖÀ1974ApJ...194..249WPeak=ñ©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Œ œöÎ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)945€MorphologyCMosaic nameez1@QT®^¸J»@G/C`Ð+@cÁp£×
=¿àõ\(ö;#×
ÃL&fBZp¤ÀÀUEVPA-linear fitNone<'·þÀÀÀN©^Ë:Ñ·À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–ËB´±'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)946€MorphologyCMosaic nameez1@PÇ<	½<½@HMZ¯úÊ¢@clzáG®¿¹™™™™™š;#×
Á®B\)ÀÀUEVPA-linear fitNone=iá±ÀÀÀN©^Ë;>µ³À1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•þUæÑ=<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)947€MorphologyCMosaic nameez1@R=3<çÒ@H,0î¥N@cÄõ\)@;#×
Â9
=@n{ÀÀUEVPA-linear fitNone>YåŸÀÀÀN©^Ë<ÎÙÀ1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Ÿ?ä³<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)948€MorphologyCMosaic nameez2@R\—¸P@HSÌåH7*@c²záG®@333333;#×
Âf\)A*áHÀÀUEVPA-linear fitNone>O€ÜÀÀÀN©^Ë<7VCÀ1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ù­"ÑY<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)949€MorphologyCMosaic nameez2@PÿõL@ŒÀ@Hë'ð~ïÅ@c\záG®?ò¸Që…¸;#×
A`£×A33ÀÀUEVPA-linear fitNone>^ÈÀÀÀN©^Ë<5^òÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•–<"Á¦'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)950€MorphologyCMosaic nameez2@RH¢a#÷­@HŸ"†@c±¸Që…@
G®záH;#×
ÂHë…A.¸RÀÀUEVPA-linear fitNone>G=\ÀÀÀN©^Ë<(CÀ1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ç¢›œ¨<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)951€MorphologyCMosaic nameez2@R[½7…ƒS@H6:ÒÔk·@cÉp£×
=@\(õ\;#×
ÂD¸RA+×
ÀÀUEVPA-linear fitNone>œ•ÀÀÀÀN©^Ë<8ù±À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–
À£ë:/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)952€MorphologyCMosaic nameez2@Q#}Ät-Ó@H +Èï@crzáG®?ð\(õ;#×
ÃxRA;®ÀÀUEVPA-linear fitNone>Ï4×ÀÀÀN©^Ë<[‹¬À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Æ­‰§ûÏ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)953€MorphologyCMosaic nameez2@Q¤ž‹Ô@I¦×VÖó@c\ÌÌÌÌÍ@
×
=p£×;#×
ÃÏ\AQÀÀUEVPA-linear fitNone=XםÀÀÀN©^Ë<ïÀ1974ApJ...194..249WPeak>+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•#՗ªÔI<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)954€MorphologyCMosaic nameez2@QùZ¥Óî@IÑBûéÙ~@ceë…¸R@Ñë…¸R;#×
A…ë…Aip¤ÀÀUEVPA-linear fitNone>
‰vÀÀÀN©^Ë;œõoÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•
ŠRPh<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)955€MorphologyCMosaic nameez2@QÐ]P@I³]B†Þ¡@cc\(õ@;#×
Â5ÌÍA˜\ÀÀUEVPA-linear fitNone>
ÐÀÀÀN©^Ë;¾aÐÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•5%R<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)956€MorphologyCMosaic nameez2@Qmf£\Ÿß@H.£©äV@c—…¸Qì?ð;#×
À‹33AZ{ÀÀUEVPA-linear fitNone=:"ÀÀÀN©^Ë;~G™À1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–ñ£OE<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)957€MorphologyCMosaic nameez2@Q¬HÆùta@I=´'ð{@cr=p£×
@
=p£×
;#×
BõÃAŸ®ÀÀUEVPA-linear fitNone=Á×ÜÀÀÀN©^Ë;›ùÆÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•båìîH<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)958€MorphologyCMosaic nameez2@R'ëZ+›
@HaÝZ{QÏ@cÌ(õ\@\(õ;#×
AÖ{A ÀÀUEVPA-linear fitNone=ú¬ÚÀÀÀN©^Ë;¨ÁUÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ð5–|ô®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)959€MorphologyCMosaic nameez2@QòGå(Ï@IùtTÍÆ\@c\ÌÌÌÌÍ@k…¸Qì;#×
A°{AÕ
=ÀÀUEVPA-linear fitNone=×c^ÀÀÀN©^Ë;gÿXÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"óZb=êû<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)960€MorphologyCMosaic nameez2@QµF7{Ý@H/ëˆþº@c§
=p£×?ù
=p£×
;#×
Â9ë…AÄ=qÀÀUEVPA-linear fitNone>Cx«ÀÀÀN©^Ë;"peÀ1974ApJ...194..249WPeak<¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–YNÕ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)961€MorphologyCMosaic nameez2@Qˆ)äM@HLPÐ>Ô@c—×
=p¤?õ\(õÃ;#×
Â7×
A™×
ÀÀUEVPA-linear fitNone=oñ•ÀÀÀN©^Ë;kíúÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•þ¼IÙz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)962€MorphologyCMosaic nameez2@RIè2Ôe@H0Ò@cîzáH@ffffff;#×
€ÌÍA±G®ÀÀUEVPA-linear fitNone>†Â'ÀÀÀN©^Ë;À­À1974ApJ...194..249WPeak<¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–2hõÀ½±<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)963€MorphologyCMosaic nameez2@RU¦"9ê@HtàƵù@c¼@	p£×
=q;#×
Às33Aº£×ÀÀUEVPA-linear fitNone=˜ˆøÀÀÀN©^Ë;€Ç;À1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ã~mob<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)964€MorphologyCMosaic nameez2@QÐì'Á‡+@I¶|	Páa@cbáG®{@(õ\);#×
Œp¤AÊÀÀUEVPA-linear fitNone>3H,ÀÀÀN©^Ë;•l
À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•0¦Ñ=¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)965€MorphologyCMosaic nameez2@R
øCŠ–@Ië
#¡8@cdzáG®@Ü(õ\;#×
ÂÇšAù…ÀÀUEVPA-linear fitNone=¹xÀÀÀN©^Ë;èhÀ1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"û  z‰ƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)966€MorphologyCMosaic nameez2@QÛOyÕX¼@H.çtîû@c¯…¸Qì?ý\(õÃ;#×
ÂòuÃA®\ÀÀUEVPA-linear fitNone>âÀÀÀN©^Ë;¢3œÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Ã4ù?<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)967€MorphologyCMosaic nameez2@RxÝVzž½@H:Tî-@cθQë…@	ffffff;#×
AìáHAÜzáÀÀUEVPA-linear fitNone=¬ÀÀÀN©^Ë;}ŸÓÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–
ô¹»ü<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)968€MorphologyCMosaic nameez2@Q|¦¹
š@Ižµ
¢ã@crfffff@áG®zá;#×
ÃhöB
=ÀÀUEVPA-linear fitNone<ˆãiÀÀÀN©^Ë;M °À1974ApJ...194..249WPeak>@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•… –$g<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)969€MorphologyCMosaic nameez2@QÜìmÝÓ@HÌEqwÞ'@c'\(ö@Që…¸R;#×
Õª=B\ÀÀUEVPA-linear fitNone<ÉÄÛÀÀÀN©^Ë;)8À1974ApJ...194..249WPeak=å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ªBÖh¹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)970€MorphologyCMosaic nameez2@R¥uc]4A@HTß6x®@cÒ¸Që…@
Që…¸R;#×
Âî#×A¶ÀÀUEVPA-linear fitNone=œ;ÀÀÀN©^Ë;kíúÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•øóómÅ?<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)971€MorphologyCMosaic nameez2@RoÄFXü@HƒzȒ9x@c¾\(õÃ@®záG®;#×
B¹
=Aµ…ÀÀUEVPA-linear fitNone=ÖËSÀÀÀN©^Ë;'j©À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ÙËkÐÞ*<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)972€MorphologyCMosaic nameez2@Qz߇jEž@I¢œõßA@cráG®{@£×
=p¤;#×
¿ǮB<™šÀÀUEVPA-linear fitNone<‹m‡ÀÀÀN©^Ë;6À1974ApJ...194..249WPeak>oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•‡¢æsd<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)973€MorphologyCMosaic nameez2@QÝ]_ù@I‹ì¤˜@cl£×
=q@
\(õ\;#×
Ââ®B=qÀÀUEVPA-linear fitNone<´9XÀÀÀN©^Ë;I2À1974ApJ...194..249WPeak>¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•0¤ªÑš<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)974€MorphologyCMosaic nameez2@R®b7G4@Iâ—xûI@c®fffff@¨õ\);#×
Áȏ\B£×ÀÀUEVPA-linear fitNone<–¦ ÀÀÀN©^Ë;'À1974ApJ...194..249WPeak>IºÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•{0ë+"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)975€MorphologyCMosaic nameez2@Q˜¶/sU@Iµ(fG¿@cX£×
=q@záG®;#×
Á®B${ÀÀUEVPA-linear fitNone<c'âÀÀÀN©^Ë;%Î[À1974ApJ...194..249WPeak>F§ðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ø<J£4<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)976€MorphologyCMosaic nameez2@R"Í*²Å@H¥Uë×=¹@c¿\(õ@Që…¸R;#×
A$ÌÍB#ÀÀUEVPA-linear fitNone<T,=ÀÀÀN©^Ë;.û+À1974ApJ...194..249WPeak>_;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ã"b»:S<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)977€MorphologyCMosaic nameez2@Q€•@Hà1£ðg@caë…¸R?ó…¸Që…;#×
B³3BÀÀUEVPA-linear fitNone=OÔ¿ÀÀÀN©^Ë:üøÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•˜ð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)978€MorphologyCMosaic nameez2@Qâl Ç+@H6—™2Ô@cš\(õÃ?ó333333;#×
ÃfýqB7®ÀÀUEVPA-linear fitNone<¯#ÀÀÀN©^Ë:éNäÀ1974ApJ...194..249WPeak=í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–
I¹¹°<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)979€MorphologyCMosaic nameez2@QÜbmsÄ@HH;Š©@cªáG®{?ÿë…¸Qì;#×
BJp¤BU\ÀÀUEVPA-linear fitNone<¹ªÀÀÀN©^Ë; .À1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–€y,|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)980€MorphologyCMosaic nameez2@R¢º;neì@HË*ó³èF@cºáG®{@Ü(õ\;#×
C',ÍBkffÀÀUEVPA-linear fitNone<ܱFÀÀÀN©^Ë:þG™À1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ªø¸£1¢<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)981€MorphologyCMosaic nameez2@QÉ©Õç@H¥SÖnT±@c•¸Që…@\(õ;#×
C=qBLp¤ÀÀUEVPA-linear fitNone=Á~»ÀÀÀN©^Ë;¡ŒÀ1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ã…¿c#a<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)982€MorphologyCMosaic nameez2@R§l›ï@Hòïï"ÔŠ@c´@Ç®záH;#×
Bъ=B6®ÀÀUEVPA-linear fitNone<–åŠÀÀÀN©^Ë;ÄHÀ1974ApJ...194..249WPeak>hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•'3ª<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)983€MorphologyCMosaic nameez2@u•Ãv^@LÿR&š@[G®záÀ;#×
Âò¨öAÀÀUEVPA-linear fitNone>ãüÀÀÀN©^Ë<Ž!–À1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¥£®°/¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)984€MorphologyCMosaic namef1@uiʄ
è@M
è{ý'­@Zß®záH¿ñp£×
=q;#×
ÒٚAN\ÀÀUEVPA-linear fitNone=ÎèÑÀÀÀN©^Ë<%P‡À1974ApJ...194..249WPeak=ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"nKQâÀ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)985€MorphologyCMosaic namef1@uT»$
@M6¶ç]ѱ@ZÁ™™™™š¿ß\(õ\;#×
ÖñìA|ÌÍÀÀUEVPA-linear fitNone>%j¾ÀÀÀN©^Ë;ò{³À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"]5Nò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)986€MorphologyCMosaic namef1@uœxG¥Í2@MV{Ò°@[>fffff¿þzáG®;#×
Ak33AW
=ÀÀUEVPA-linear fitNone>‡
=ÀÀÀN©^Ë< äÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"rÃjÚ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)987€MorphologyCMosaic namef1@u«þÆÀ2@MvÉ(ϲÜ@[s33333¿ôzáG®;#×
Ãړ3A'QìÀÀUEVPA-linear fitNone>8†ÀÀÀN©^Ë;-àÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Bìæ$s<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)988€MorphologyCMosaic namef1@up ¹ÇZ@M½NN@[33333?¤záG®{;#×
Â%õÃAtõÃÀÀUEVPA-linear fitNone=ÿw¯ÀÀÀN©^Ë<¨ÖÀ1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"&¾­<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)989€MorphologyCMosaic namef1@uy0JäYã@M¯>%d~@[ ¿Ç
=p£×
;#×
Ãr°¤A=qÀÀUEVPA-linear fitNone=zxlÀÀÀN©^Ë;Ì%À1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?",L½Ö«d<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)990€MorphologyCMosaic namef1@u…u㌐÷@L«|ÝzØä@Zÿ\(õÀzáG®{;#×
ÃA‡p¤ÀÀUEVPA-linear fitNone>%ÛwÀÀÀN©^Ë;ÌxêÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"˜¢kI<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)991€MorphologyCMosaic namef1@umkà夒@MçµßÔÿÓ@[
=p£×?ØQë…¸R;#×
Âã€A\)ÀÀUEVPA-linear fitNone>!÷QÀÀÀN©^Ë;×I(À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"+*Q<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)992€MorphologyCMosaic namef1@uUù´t³@Mm§K$@ZУ×
=q¿À£×
=p¤;#×
Ã΅A`õÃÀÀUEVPA-linear fitNone=ÐgŒÀÀÀN©^Ë;Ùè>À1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"F±C¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)993€MorphologyCMosaic namef1@uª¸~K¬@LàLS"Š@[S33333À\(õ;#×
¾aG®A
=ÀÀUEVPA-linear fitNone=7AJÀÀÀN©^Ë;"À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¶Â…‰@<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)994€MorphologyCMosaic namef1@u"0ä¶O@Nko'…@[x£×
=q?ép£×
=q;#×
ÂâÜ)AÁ\)ÀÀUEVPA-linear fitNone=ЛúÀÀÀN©^Ë;ŽŠrÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'äiõæƒú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)995€MorphologyCMosaic namef1@ui†ì+}@Mµ ¾Ðp0@[ÌÌÌÌÍ?µÂ\(õÃ;#×
Ã
p¤A£×ÀÀUEVPA-linear fitNone=­ËÀÀÀN©^Ë;˜_À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?")Åƌ:]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)996€MorphologyCMosaic namef1@u¼ÏE¨;1@LÝÝ/é;û@[vfffffÀ\(õ;#×
ÃuAâÀÀUEVPA-linear fitNone<y	lÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak>)ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"'"ÔIÖ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)997€MorphologyCMosaic namef1@u¤Ãh&/*@LœÃ@Av@[9ë…¸RÀ×
=p£×;#×
¿®{A¦áHÀÀUEVPA-linear fitNone=xÀÀÀN©^Ë;Z<!À1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ŸesL<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)998€MorphologyCMosaic namef1@uv'‰°ä@Læ·Ê-T½@Zï®záH¿øáG®zá;#×
Ãm
Aâ¸RÀÀUEVPA-linear fitNone>þÚÀÀÀN©^Ë;™®'À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"~õ¡ÁJZ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)999€MorphologyCMosaic namef1@u‹B3ô­@M˜u<QAº@[DzáG®¿ä£×
=p¤;#×
ÂÚk…BffÀÀUEVPA-linear fitNone=›ùÆÀÀÀN©^Ë:Ü3rÀ1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"5^›þr<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)1000€MorphologyCMosaic namef1@u®>L(Ÿ@M­"<u@[y™™™™š¿óG®záH;#×
ÃÿhöB\)ÀÀUEVPA-linear fitNone=bbÌÀÀÀN©^Ë:ä¶À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?">"Ê(e<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1001€MorphologyCMosaic namef1@u‹ðC<ô@L¨þO
"@[…¸QìÀ\(õ\;#×
Ã2Þ¸BG®ÀÀUEVPA-linear fitNone=à1ÏÀÀÀN©^Ë;-«ŸÀ1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"™º¡ú…÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)1002€MorphologyCMosaic namef1@uPàÕ)@M­1$ù@ZθQë…?ŸQë…;#×
ÃHŒÍBzáÀÀUEVPA-linear fitNone=†}þÀÀÀN©^Ë;VõEÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"9ì(¼;7<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)1003€MorphologyCMosaic namef1@u0é€t@LýoÀG"¤@[%p£×
=¿üzáG®;#×
ÃwW
AÖõÃÀÀUEVPA-linear fitNone>rǹÀÀÀN©^Ë;ˆPœÀ1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"uD]SA*<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)1004€MorphologyCMosaic namef1@u'">;°S@L¶iZå½
@Zû33333ÀzáG®{;#×
ʪ=Añ¸ÀÀUEVPA-linear fitNone=ß;dÀÀÀN©^Ë;@­À1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?""ÚÒ"Ðã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)1005€MorphologyCMosaic namef1@u–9B@N%Ñ⋔@[m\(ö?љ™™™™š;#×
Ãjp¤B
\)ÀÀUEVPA-linear fitNone=·KÇÀÀÀN©^Ë;=f'À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'þc>ÁY<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1006€MorphologyCMosaic namef1@ub+½JO@NZÁŽ@[×
=p¤?êzáG®;#×
Ã6aHB*ë…ÀÀUEVPA-linear fitNone<æFñÀÀÀN©^Ë:êžoÀ1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ëÉ°<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1007€MorphologyCMosaic namef1@u©Ú¸@}@NjU7ܲ@[Â\(ö?àõ\(ö;#×
ÃùšB;ffÀÀUEVPA-linear fitNone<ˆ&«ÀÀÀN©^Ë:ÖõEÀ1974ApJ...194..249WPeak>$Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'äѺMÅ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1008€MorphologyCMosaic namef1@uÀÆKÄ@Méɳ;«ä@[¯
=p£×¿åp£×
=q;#×
Ü)B`ÌÍÀÀUEVPA-linear fitNone>[ÀÀÀN©^Ë;èhÀ1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"\ý"×Î<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1009€MorphologyCMosaic namef1@u©g±óå@N.ëoµ¾Ï@['\(õÃ?¹™™™™™š;#×
Ã%p¤B33ÀÀUEVPA-linear fitNone=IÏWÀÀÀN©^Ë;!7ôÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'úóB7"¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1010€MorphologyCMosaic namef1@uGî1f¤E@Mßn0Ÿè@ZžzáG®¿äQë…¸R;#×
Ã8^¸B
=ÀÀUEVPA-linear fitNone=ƒ­ÀÀÀN©^Ë;èhÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"rñG{<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1011€MorphologyCMosaic namef1@u§ìŸÛ8­@NÇÆ}ü6è@[®záG®?óp£×
=q;#×
©…@™G®ÀÀUEVPA-linear fitNone>œÛ8ÀÀÀN©^Ë<Ü3rÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ã
#ª{c<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1012€MorphologyCMosaic namef2@u'Y©3à@OiҊÜee@Zû×
=p¤@#×
=p¤;#×
Ã+™šA+…ÀÀUEVPA-linear fitNone>"^tÀÀÀN©^Ë<JÅÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'‹gp|Œˆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1013€MorphologyCMosaic namef2@u`Y¹Þ"@NOù8jŠ,@[\(õ?ô£×
=p¤;#×
Ã_'A333ÀÀUEVPA-linear fitNone>)vÀÀÀN©^Ë</ZÀ1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'î'à^,%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1014€MorphologyCMosaic namef2@uÓÏ¢Þ`@O(d>™@ZÞzáG®@
¸Që…¸;#×
áHA>áHÀÀUEVPA-linear fitNone>n&ÕÀÀÀN©^Ë<4À1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¡oæ*lº<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1015€MorphologyCMosaic namef2@u‹¥†T8×@O¶joڋ@[¯
=p£×@
;#×
ÁA"p¤ÀÀUEVPA-linear fitNone>X ÀÀÀN©^Ë<µÝÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'rX2E¿<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1016€MorphologyCMosaic namef2@u"["ï¦@OS#bk@Zß
=p£×@aG®zá;#×
§³3Amë…ÀÀUEVPA-linear fitNone>s5ÒÀÀÀN©^Ë<´cÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''ûÏDÿú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1017€MorphologyCMosaic namef2@u#\~§û8@O^åU&
·@Zó33333@\(õ;#×
Ã×
Aaë…ÀÀUEVPA-linear fitNone=àéOÀÀÀN©^Ë;æ[êÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ò$<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1018€MorphologyCMosaic namef2@u6UxS¯@@O‹íÇ#»@[záG®@333333;#×
ÃÇ®A
=ÀÀUEVPA-linear fitNone>¾æ2ÀÀÀN©^Ë< ÚÀ1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'€&Eæµh<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1019€MorphologyCMosaic namef2@u1' m&å@OWŽdå@Zøõ\)@
×
=p£×;#×
Ãh8RA›™šÀÀUEVPA-linear fitNone=÷`ÀÀÀN©^Ë;ÁTÊÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¥ÓIB`"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1020€MorphologyCMosaic namef2@uHq$Àl@NNBocÖÂ@Zíp£×
=?ùë…¸Qì;#×
Ã
ž¸AŠÀÀUEVPA-linear fitNone=ðÃÀÀÀN©^Ë;Ÿ"…À1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ï6(¸/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1021€MorphologyCMosaic namef2@uURðåÆ@N`|Îõ–.@[?øõ\(ö;#×
BA¤(öÀÀUEVPA-linear fitNone=·îNÀÀÀN©^Ë;¡ß¹À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ès_ç9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1022€MorphologyCMosaic namef2@u"¬Be"@O^&´òÄ$@Zñë…¸R@záG®;#×
Ã+…A¤=qÀÀUEVPA-linear fitNone='ŸÀÀÀN©^Ë;·,RÀ1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'J¥¦lî<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1023€MorphologyCMosaic namef2@uFc"ƒ†@P°_Žv@[Z\(õÃ@\(õ;#×
Bp¤AÎÌÍÀÀUEVPA-linear fitNone=€IÀÀÀN©^Ë;ˆ¤À1974ApJ...194..249WPeak=ûçmÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'O3œs2Þ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1024€MorphologyCMosaic namef2@u[ˆSÄõ@OöTàJg@[o®záH@(õ\);#×
Ã<®AÊ£×ÀÀUEVPA-linear fitNone=°ž™ÀÀÀN©^Ë;ƒº4À1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'^{d"4<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1025€MorphologyCMosaic namef2@u]Ɲ!Y@Oªþœõˆ@@[b\(õÃ@
áG®zá;#×
ۏ\A‹33ÀÀUEVPA-linear fitNone=üãÀÀÀN©^Ë;Ít'À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'v$:]U<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1026€MorphologyCMosaic namef2@u'½
R@­@N¶ƒ9à°@ZÏ®záH@…¸Që…;#×
Ã,AõÀÀUEVPA-linear fitNone=~åÀÀÀN©^Ë;PœÀ1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'É2Yt<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1027€MorphologyCMosaic namef2@uPº¸0S@Oýª½f*ò@[aG®zá@æfffff;#×
Á‡ë…AÅG®ÀÀUEVPA-linear fitNone<Ñ$JÀÀÀN©^Ë;Ž6À1974ApJ...194..249WPeak>49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'[º"Cÿ‰<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1028€MorphologyCMosaic namef2@u\Ð!@¶@P!%[ÀH@[~fffff@…¸Që…;#×
ÂìBAÎzáÀÀUEVPA-linear fitNone= …²ÀÀÀN©^Ë;Eë1À1974ApJ...194..249WPeak=áG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Mè8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1029€MorphologyCMosaic namef2@už3ÿe@Nü('Ý"¸@[§®záH?ûG®záH;#×
Âä½qAê£×ÀÀUEVPA-linear fitNone>sÁÀÀÀN©^Ë;¡‹ÖÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'°ª2EÂ2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1030€MorphologyCMosaic namef2@u™yüšŽ@OK-/GíE@[¯®záH@™™™™™š;#×
ðÝqB\)ÀÀUEVPA-linear fitNone=†^‰ÀÀÀN©^Ë;'À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'•¦²|Ü<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1031€MorphologyCMosaic namef2@uK:•Vôã@Oßdõé@["\(õÃ@×
=p£×;#×
ÃEAê£×ÀÀUEVPA-linear fitNone=µ"`ÀÀÀN©^Ë;[‹¬À1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¦gӅƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1032€MorphologyCMosaic namef2@uT–©§@N6àµ{@Zü(õ\?ô£×
=p¤;#×
ÃR¡HBG®ÀÀUEVPA-linear fitNone=þºñÀÀÀN©^Ë;;nÖÀ1974ApJ...194..249WPeak<ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'÷ô¥˜º@<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1033€MorphologyCMosaic namef2@u(qó2ýr@N«€7Ù4ˆ@ZÎzáG®@×
=p£×;#×
Ã[¸RB p¤ÀÀUEVPA-linear fitNone=\RçÀÀÀN©^Ë:ò{³À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Í#<Òó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1034€MorphologyCMosaic namef2@u=ă	Ê@Nº÷#MC@Zõp£×
=@(õ\);#×
ê@B1\ÀÀUEVPA-linear fitNone=j¨ëÀÀÀN©^Ë:éNäÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ç›FüÜ
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)1035€MorphologyCMosaic namef2@uO¬#5Ëý@O$í;¶ðú@[,záG®@õ\(ö;#×
Ã)33AèzáÀÀUEVPA-linear fitNone<ñ/ÀÀÀN©^Ë;_zNÀ1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¢žÃx']<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1036€MorphologyCMosaic namef2@u")ÄSò]@OhÂ)`A@[«33333@áG®zá;#×
èÎB)™šÀÀUEVPA-linear fitNone<±…IÀÀÀN©^Ë;RÀ1974ApJ...194..249WPeak=áG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'‹Â;—;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1037€MorphologyCMosaic namef2@u"ëô·W@O "$`*|@["(õ\@(õ\);#×
ÁQìB>®ÀÀUEVPA-linear fitNone=šÙjÀÀÀN©^Ë;%Î[À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¤ åÄÝ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1038€MorphologyCMosaic namef2@u~A°££@OMcÜI@[vzáG®@záG®;#×
ÂÅG®Aä£×ÀÀUEVPA-linear fitNone=;dZÀÀÀN©^Ë;HŠHÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¨©ø9'U<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1039€MorphologyCMosaic namef2@uI‡~™@OB…¶~Ä@[ @
=p£×
;#×
Ã)Aõ
=ÀÀUEVPA-linear fitNone=·óŒÀÀÀN©^Ë;,\À1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¦Eθã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1040€MorphologyCMosaic namef2@u€&ú}{ñ@O™Ù³En@[–záG®@	p£×
=q;#×
ÃnáHB?ffÀÀUEVPA-linear fitNone={Ç÷ÀÀÀN©^Ë;'À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'{ÖìÿÛ <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1041€MorphologyCMosaic namef2@ulÌ%K³@Pb…½™]@[¹ë…¸R@\(õ;#×
ÂÅÜ)@ՏÀÀUEVPA-linear fitNone=È[ÀÀÀN©^Ë<…]¢À1974ApJ...194..249WPeak>(õÃÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'à‹,<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1042€MorphologyCMosaic namef3@u4÷ò³Ý½@P é½c3@[G\(õ@8Që…¸;#×
Â33A ÀÀUEVPA-linear fitNone=ã4ƒÀÀÀN©^Ë<+Þ@À1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'F´Q,_ƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1043€MorphologyCMosaic namef3@uYúÅ.N@Pm"\­·k@[£33333@\(õ;#×
ÂÛÜ)ATÌÍÀÀUEVPA-linear fitNone=Ÿ@£ÀÀÀN©^Ë<j©À1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'‹uáÄV<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1044€MorphologyCMosaic namef3@uo4Zõ¯@Prë']@[ÄzáG®@Ñë…¸R;#×
Â]áHA=ÀÀUEVPA-linear fitNone=@nÀÀÀN©^Ë;ÏkãÀ1974ApJ...194..249WPeak>+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ø«‹.¨<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1045€MorphologyCMosaic namef3@uy|u#›­@PwˆàŸyñ@[ÖzáG®@¨õ\);#×
Bw\)A'£×ÀÀUEVPA-linear fitNone=îƽÀÀÀN©^Ë;šuÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ãÔ))<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1046€MorphologyCMosaic namef3@u%›	¥~d@PÑöf@1(@[ŠáG®{@"záG®;#×
ÂñW
Ap¤ÀÀUEVPA-linear fitNone>-çêÀÀÀN©^Ë;ɅðÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'â³å'¡¶<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1047€MorphologyCMosaic namef3@u	'E'ýÄ@Pñêþ푖@[v¸Që…@!W
=p£×;#×
¹ð¤A{33ÀÀUEVPA-linear fitNone=ùXÀÀÀN©^Ë;î9.À1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ò:½TöÞ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1048€MorphologyCMosaic namef3@uVzO´l@QJ`ìF0@\fffff@!õ\(ö;#×
°záA†{ÀÀUEVPA-linear fitNone<Û7ÊÀÀÀN©^Ë;§qÉÀ1974ApJ...194..249WPeak>E¡ËÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'§³'â<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1049€MorphologyCMosaic namef3@u*w<ä@P)EX<4@[[×
=p¤@záG®{;#×
ÂR…A"\)ÀÀUEVPA-linear fitNone>rµ_ÀÀÀN©^Ë<-àÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'þô|Án[<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1050€MorphologyCMosaic namef3@uYa7'I=@QÔÉì@[îfffff@ G®záH;#×
Á(QìA˜ÌÍÀÀUEVPA-linear fitNone=XƒºÀÀÀN©^Ë; .À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÃBÙ÷ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)1051€MorphologyCMosaic namef3@uM@¢Áõ,@PW;cŠ(@[†záG®@õ\(ö;#×
BzáAÀ=qÀÀUEVPA-linear fitNone=°&ÀÀÀN©^Ë;"peÀ1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'&?žV<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1052€MorphologyCMosaic namef3@udS¤x¬³@Q¯¢º @[÷\(õ@k…¸Qì;#×
B°ÌÍAÃ
=ÀÀUEVPA-linear fitNone=UùœÀÀÀN©^Ë;D›¦À1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÉE@Ý~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM&BpÀÀNew CGPS (Van Eck et al 2020 in prep)1053€MorphologyCMosaic namef3@u'6þñI@PT9à֟@[\(õ@p£×
=q;#×
‰Ü)AٙšÀÀUEVPA-linear fitNone=eÀÀÀN©^Ë;‰ 'À1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'((g€w³<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1054€MorphologyCMosaic namef3@uy™¡yó@P˜C©V9@[J\(õÃ@Ç®záH;#×
C$€AÛ\)ÀÀUEVPA-linear fitNone=à"ÀÀÀN©^Ë;oÀ1974ApJ...194..249WPeak=éxÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¤5x@*<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1055€MorphologyCMosaic namef3@uŠD¸@ì@Pô#G9œ&@["33333@ áG®zá;#×
ÃzõÃAôÀÀUEVPA-linear fitNone=1Ù+ÀÀÀN©^Ë;[‹¬À1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ñ3Ê¡ƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1056€MorphologyCMosaic namef3@u8Fö{ì@P`%	­6@[k…¸Qì@záG®{;#×
«#×B+záÀÀUEVPA-linear fitNone<…œÀÀÀN©^Ë;%1À1974ApJ...194..249WPeak>C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'!OððÉ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1057€MorphologyCMosaic namef3@uC‰V%[@PÀ¡&e‰x@[ª=p£×
@8Që…¸;#×
ÂÝÌÍB4¸RÀÀUEVPA-linear fitNone=!ß¹ÀÀÀN©^Ë;PœÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ëÕb~é<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1058€MorphologyCMosaic namef3@u4hôú»@Pýñ¡?"@[´záG®@ ™™™™™š;#×
Ð,ÍBffÀÀUEVPA-linear fitNone=j½äÀÀÀN©^Ë;.û+À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ì"kòîv<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1059€MorphologyCMosaic namef3@u=C¤S@På^Ç-uÇ@[ƒ33333@ £×
=p¤;#×
B˜=qB(\ÀÀUEVPA-linear fitNone=?ÛMÀÀÀN©^Ë;>µ³À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ؤrñÓÍ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1060€MorphologyCMosaic namef3@u-Í@PsŠÿó©@[H£×
=q@(õ\);#×
CBD¸ÀÀUEVPA-linear fitNone=4öÀÀÀN©^Ë;#/EÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'&•UJr<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1061€MorphologyCMosaic namef3@u#-Ùéy@Pþ¨ZtÑ@[ž¸Që…@!ÌÌÌÌÍ;#×
Ã2šB…ÀÀUEVPA-linear fitNone<îxÀÀÀN©^Ë;+´NÀ1974ApJ...194..249WPeak=×
=ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ëʓš0<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1062€MorphologyCMosaic namef3@tù¯Íïê@P'¾•ÿ@[%¸Që…@¨õ\);#×
Bÿ\)B:®ÀÀUEVPA-linear fitNone=AiÂÀÀÀN©^Ë:þG™À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'
•	Îþ¥<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1063€MorphologyCMosaic namef3@uq¹%=_@PÎócŝ@[Íp£×
=@€;#×
Âe\)Bmë…ÀÀUEVPA-linear fitNone=[ߏÀÀÀN©^Ë:ëíúÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?':}(³Š<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1064€MorphologyCMosaic namef3@tÉ·ù9Õ¢@QötÑYžA@[ÁG®zá@)ž¸Që…;#×
Á‹…@ÄÌÍÀÀUEVPA-linear fitNone=ÿm3ÀÀÀN©^Ë<'U°À1974ApJ...194..249WPeak>oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'\EŽm<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1065€MorphologyCMosaic namef4@u HlátÔ@Q.qi*m@[³×
=p¤@"ffffff;#×
Á¶{AõÃÀÀUEVPA-linear fitNone=æ,ºÀÀÀN©^Ë<#/EÀ1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'´Iù=wÅ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1066€MorphologyCMosaic namef4@u5ÿ"/G@Q—²½¼¡@\záG®@$À;#×
ÂR¸A
=ÀÀUEVPA-linear fitNone>Lö¾ÀÀÀN©^Ë<)¼ýÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"eáz\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1067€MorphologyCMosaic namef4@u6¹ÖÑmË@Q—ÁLèQ'@\p£×
=@$½p£×
=;#×
Â
=A5™šÀÀUEVPA-linear fitNone>†nÀÀÀN©^Ë<
ï³À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"Ãnº<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1068€MorphologyCMosaic namef4@u!qlP@Q.µų!@[µp£×
=@"aG®zá;#×
¸RA:{ÀÀUEVPA-linear fitNone=nàôÀÀÀN©^Ë;Þ*ÃÀ1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'´)rR¨K<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1069€MorphologyCMosaic namef4@tŒ®`s™@QY©†¬@[¸Që…@'G®záH;#×
BIAi™šÀÀUEVPA-linear fitNone>9tæÀÀÀN©^Ë;ýKñÀ1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?' ,̼–n<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1070€MorphologyCMosaic namef4@tôr¬
Y@Pÿ³Ž§e¶@[c33333@"=p£×
=;#×
ÃLÍA¦{ÀÀUEVPA-linear fitNone=æk¥ÀÀÀN©^Ë;•¿ðÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ËD^ޛR<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1071€MorphologyCMosaic namef4@ut V!@Qq¦|@[Ð@$TzáG®;#×
Á~{AÁG®ÀÀUEVPA-linear fitNone>«Ç÷ÀÀÀN©^Ë<	ÀÀ1974ApJ...194..249WPeak<ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"íg3y©<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1072€MorphologyCMosaic namef4@tÖY'¤Ó;@Q[çû5vk@[s33333@%c×
=p¤;#×
ÁÀ\A†õÃÀÀUEVPA-linear fitNone=QYÀÀÀN©^Ë;"peÀ1974ApJ...194..249WPeak>¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'žÜ<Y«G<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1073€MorphologyCMosaic namef4@uXéìŸè@Q‰e­µ´ì@[Ç\(õ@%^¸Që…;#×
Â(öA­p¤ÀÀUEVPA-linear fitNone=PR"ÀÀÀN©^Ë;—·AÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ŠN×'R<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1074€MorphologyCMosaic namef4@tðÞ+
Ä@Qí&…@[äÌÌÌÌÍ@(€;#×
Âñ(öAý×
ÀÀUEVPA-linear fitNone=±pPÀÀÀN©^Ë;HŠHÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'`R
œJ¹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1075€MorphologyCMosaic namef4@tãÉ5Vf¤@R­(°)·@[ç
=p£×@)€;#×
BLffAŏÀÀUEVPA-linear fitNone> ²BÀÀÀN©^Ë;'ÑNÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'UaØ
2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1076€MorphologyCMosaic namef4@tÿˉã6@Rl©@\õ\)@)¸Që…;#×
øRA¾\ÀÀUEVPA-linear fitNone=WºÀÀÀN©^Ë;ÙýÀ1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'R'üRC<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1077€MorphologyCMosaic namef4@t¨×Í`ƒK@Q9Wd29
@[)G®zá@%¸Që…¸;#×
C•|)AÄ{ÀÀUEVPA-linear fitNone<ßýÀÀÀN©^Ë;ZãçÀ1974ApJ...194..249WPeak>IºÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¯ó›<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1078€MorphologyCMosaic namef4@u™‰Æb@Q/°"[c@[›×
=p¤@"æfffff;#×
B8\)AÉë…ÀÀUEVPA-linear fitNone=œàvÀÀÀN©^Ë;‡ü¹À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'³°¬bóØ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1079€MorphologyCMosaic namef4@u#t¡Z4˜@Q£Så÷ºÀ@[ôÌÌÌÌÍ@%u\(ö;#×
B/\Aø£×ÀÀUEVPA-linear fitNone<µÇÎÀÀÀN©^Ë;%&–À1974ApJ...194..249WPeak>$ÝÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'~ûß Ø4<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1080€MorphologyCMosaic namef4@tû"_R>v@Q™±TÖ_¨@[Á™™™™š@&
=p£×;#×
BIõÃAµp¤ÀÀUEVPA-linear fitNone=·´¢ÀÀÀN©^Ë;šVXÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ƒ(¢ø]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1081€MorphologyCMosaic namef4@uÐ&ºüÁ@QR££Ñ"Ô@[¹ë…¸R@#œ(õ\;#×
Ãaž¸AÇ33ÀÀUEVPA-linear fitNone=ǨÖÀÀÀN©^Ë;…±…À1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'£'Í
Í
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1082€MorphologyCMosaic namef4@uð€‹q@Q€Í"Ê6@[ÐQë…¸@$áG®zá;#×
ÂÔzáAÞõÃÀÀUEVPA-linear fitNone=£SÀÀÀN©^Ë;ˆ¤À1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Žž'ÅZ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1083€MorphologyCMosaic namef4@u$åûF¨.@Q§v±|¶@[ø£×
=q@%Š=p£×
;#×
BѸRAö(öÀÀUEVPA-linear fitNone= [ÀÀÀÀN©^Ë;t¼À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'}4!Õf<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1084€MorphologyCMosaic namef4@tŠOØÂM@Q´ùÞʱä@[Vfffff@)\(õ;#×
›33BG®ÀÀUEVPA-linear fitNone=HtÀÀÀN©^Ë;)8À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'woÚ{
…<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1085€MorphologyCMosaic namef4@tÕQÐ355@Q"êßè~&@[P£×
=q@#õ\(ö;#×
Ã]€BffÀÀUEVPA-linear fitNone<·ÔÀÀÀN©^Ë;IRÀ1974ApJ...194..249WPeak=ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¹ÝjPjj<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1086€MorphologyCMosaic namef4@u'fç$¬¹@QCw‰ë©#@[Ç®záH@"ÌÌÌÌÌÍ;#×
Ac®Aæ{ÀÀUEVPA-linear fitNone=v`ÀÀÀN©^Ë;ATÊÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ªD'°²m<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1087€MorphologyCMosaic namef4@t™sf'8]@Q?3d«M@[33333@&J=p£×
;#×
ÂüBÀÀUEVPA-linear fitNone<ïsÁÀÀÀN©^Ë;øbÀ1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¬IGý|—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1088€MorphologyCMosaic namef4@u0+'ÍÄ3@Q¹æªÈ@\
=p£×@%Ê=p£×
;#×
CEAõG®ÀÀUEVPA-linear fitNone=¶°ÀÀÀN©^Ë;	 'À1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'u€f_-<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1089€MorphologyCMosaic namef4@u2›Íë|@Q~2þ9ï^@[љ™™™š@$\(õÃ;#×
BÕÇ®B®ÀÀUEVPA-linear fitNone<Ç&ÀÀÀN©^Ë;CóàÀ1974ApJ...194..249WPeak>'ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'IU`<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1090€MorphologyCMosaic namef4@u4èÉb<@Q¾2È>é@[…¸Që…@"®záG®;#×
Ãe€Aô=qÀÀUEVPA-linear fitNone=9¶pÀÀÀN©^Ë;%&–À1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¼c)'y<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1091€MorphologyCMosaic namef4@t¨ùv§Ž@Q[†"&@[VzáG®@'}p£×
=;#×
B×
B0£×ÀÀUEVPA-linear fitNone=݂ýÀÀÀN©^Ë;49XÀ1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Žº¡ç<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1092€MorphologyCMosaic namef4@tÒbzm]»@Rœ¶<Ã"@[ÐQë…¸@)®záG®;#×
Ã>B{ÀÀUEVPA-linear fitNone=ë[ÀÀÀN©^Ë;ùÆÀ1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'X‰—ˆ,¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1093€MorphologyCMosaic namef4@túSÌy­µ@Q=ù¦À®Þ@[¸Që…@#¸Që…¸;#×
Æï\B((öÀÀUEVPA-linear fitNone=¥ÀÀÀN©^Ë;èhÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¬Ýë°I¹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1094€MorphologyCMosaic namef4@tzyŠhi,@Q²#ç,–†@[D(õ\@)èõ\);#×
C½qB×
ÀÀUEVPA-linear fitNone<Ë}AÀÀÀN©^Ë;
ŽÉÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'x¤P½n<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1095€MorphologyCMosaic namef4@t•­d@@QL€«25@[\(õ@&¸Që…¸;#×
Aÿ¸B
=ÀÀUEVPA-linear fitNone=#¤ÀÀÀN©^Ë;)8À1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¦(_"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1096€MorphologyCMosaic namef4@tšÝ¶7D@QÖé욏Ç@[}p£×
=@)õ\(ö;#×
Áê£×BP£×ÀÀUEVPA-linear fitNone<®}VÀÀÀN©^Ë;ñÀ1974ApJ...194..249WPeak=õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'iHç½C<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1097€MorphologyCMosaic namef4@tg	xIâ@Q¾]ÍË»,@[8£×
=q@*¸Që…¸;#×
@úáH@´(öÀÀUEVPA-linear fitNone=HŸAÀÀÀN©^Ë<lé£À1974ApJ...194..249WPeak>/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'syL#Ó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1098€MorphologyCMosaic namef5@ti <œŽ@RæÄWÃe@\®záH@0Ç®záH;#×
ÁâAÌÍÀÀUEVPA-linear fitNone>[a»ÀÀÀN©^Ë<M©À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Og Ø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1099€MorphologyCMosaic namef5@t'éu4æ@RDhŧb"@[@Që…¸@0,ÌÌÌÌÍ;#×
Áp¤A\)ÀÀUEVPA-linear fitNone>«eªÀÀÀN©^Ë<›ùÆÀ1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'>ɍ>sœ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1100€MorphologyCMosaic namef5@tÈ"@RR¼û¤@\33333@-™™™™š;#×
By®Ac×
ÀÀUEVPA-linear fitNone>¶eÀÀÀN©^Ë<IÙÓÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?')ݙs¾?<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1101€MorphologyCMosaic namef5@t£{D÷7@R}´O€'@[ð£×
=q@-×
=p£×;#×
@»×
Aƒ®ÀÀUEVPA-linear fitNone=©"ÀÀÀN©^Ë<"šÀ1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'*l8	7ë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1102€MorphologyCMosaic namef5@t¶±zåF@Qü•ËA@[ˆ£×
=q@+333333;#×
B¯aHAÀÀUEVPA-linear fitNone=ÉÄÛÀÀÀN©^Ë; .À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ZÓ7l<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1103€MorphologyCMosaic namef5@tÙÑ Ü9@Qðy6á~Ì@[ƒ×
=p¤@*ÔzáG®;#×
Â;ÌÍA¢ffÀÀUEVPA-linear fitNone=QN<ÀÀÀN©^Ë;®§HÀ1974ApJ...194..249WPeak=ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'^ï£îD¼<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1104€MorphologyCMosaic namef5@sàË-ü:@R`~1TþU@[9G®zá@0ôzáG®;#×
§8RA™šÀÀUEVPA-linear fitNone<"FtÀÀÀN©^Ë;…±…À1974ApJ...194..249WPeak>n—ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'4¥ÄÊty<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1105€MorphologyCMosaic namef5@të|«@¹@R"À­tƒ@[Š=p£×
@0ÎzáG®;#×
B(öA"
=ÀÀUEVPA-linear fitNone>Ò_ÀÀÀN©^Ë;¢ÛbÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"ë¬'ˆä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1106€MorphologyCMosaic namef5@tр¢«§Œ@R</L†l—@[ó33333@+5\(ö;#×
A.ffAT£×ÀÀUEVPA-linear fitNone=ZÎîÀÀÀN©^Ë;½EÀ1974ApJ...194..249WPeak=ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'AЕ7
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1107€MorphologyCMosaic namef5@tx <@R"Ö¹¨of@[Ï®záH@.õ\(ö;#×
ŠǮA"®ÀÀUEVPA-linear fitNone=QÎÀÀÀN©^Ë;†À1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''ù˜Ølk<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1108€MorphologyCMosaic namef5@tx"O@Rµ¡÷jW÷@[ªáG®{@1\(õ;#×
¿½p¤A†ffÀÀUEVPA-linear fitNone>DÍuÀÀÀN©^Ë;¼¾bÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'À)õ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1109€MorphologyCMosaic namef5@t@Œ#˜@RSJª1‹@[[33333@0záG®;#×
Áá33Aw®ÀÀUEVPA-linear fitNone<¼ýLÀÀÀN©^Ë;"ÄHÀ1974ApJ...194..249WPeak>H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'9s ùÕî<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1110€MorphologyCMosaic namef5@sÆ%tì‡C@Rb+ò•;W@[&fffff@1U\(ö;#×
B¿A¿…ÀÀUEVPA-linear fitNone=Šl ÀÀÀN©^Ë;beÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'4
Ù_h<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1111€MorphologyCMosaic namef5@tF(Á1ô@@Qݍ³»ä@[-\(ö@,Që…¸R;#×
Â+
=A QìÀÀUEVPA-linear fitNone=!–ÀÀÀN©^Ë;M °À1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'fÊyi†<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1112€MorphologyCMosaic namef5@t|#·tϑ@R)R»ô‰;@[•p£×
=@,³33333;#×
Ân\A¬¸RÀÀUEVPA-linear fitNone=‰µ ÀÀÀN©^Ë;w¹àÀ1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'HۏC×n<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1113€MorphologyCMosaic namef5@t˼N­p@Rƒ½"Õ/"@\£×
=q@-&fffff;#×
Ê=AÂ(öÀÀUEVPA-linear fitNone>
›åÀÀÀN©^Ë;–ÓÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'(YâOÖ®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1114€MorphologyCMosaic namef5@thÀ(½@Q¾2§?@[:=p£×
@*«…¸Qì;#×
CõÃA\ÀÀUEVPA-linear fitNone=*®)ÀÀÀN©^Ë;'j©À1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'s‹m
Žy<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1115€MorphologyCMosaic namef5@t•»³ @RmHÈ,è@[À£×
=q@*\(õ;#×
B-QìAÄ{ÀÀUEVPA-linear fitNone=2ÀÀÀN©^Ë;}ŸÓÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'X7›#›º<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1116€MorphologyCMosaic namef5@t؆‡Ôßê@R\ŽXZ›@\
¸Që…@+Þ¸Që…;#×
A·¸Aº£×ÀÀUEVPA-linear fitNone<àLÀÀÀN©^Ë;/¢ðÀ1974ApJ...194..249WPeak>oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'6=vüå4<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1117€MorphologyCMosaic namef5@t|­˜¦@R¬£býo°@[\(õ@1K…¸Qì;#×
AØ£×AÜÀÀUEVPA-linear fitNone<‰ 'ÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak>¸RÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¬oñÐ@<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1118€MorphologyCMosaic namef5@tÃZÚFÃ@R>ÑZèÂ@[æ¸Që…@+—
=p£×;#×
ÂÍAã\)ÀÀUEVPA-linear fitNone<ˆÀÀÀN©^Ë;CLÀ1974ApJ...194..249WPeak>oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'@׺0h¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1119€MorphologyCMosaic namef5@t³Jc_s@R
1ðG@[³33333@*'\(õÃ;#×
@ë×
BÌÍÀÀUEVPA-linear fitNone='ã?ÀÀÀN©^Ë;VMÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'V˯LÒö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1120€MorphologyCMosaic namef5@tX«,Ñx;@QªÚ³x&]@[ÌÌÌÌÍ@*¨õ\);#×
Âxp¤Aõ
=ÀÀUEVPA-linear fitNone<œàvÀÀÀN©^Ë;MÈuÀ1974ApJ...194..249WPeak>0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'{¿Þꖫ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1121€MorphologyCMosaic namef5@tERœZ˜@RÓ¬¸ @[ÞzáG®@0ôzáG®;#×
AY¸B(öÀÀUEVPA-linear fitNone=°ŽÀÀÀN©^Ë;bÁ+À1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'4)@<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1122€MorphologyCMosaic namef5@tÄS=Yš,@RJPŽý©@[ï
=p£×@+ٙ™™™š;#×
Bª"{BG®ÀÀUEVPA-linear fitNone=,q
ÀÀÀN©^Ë;
ï³À1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'<¡7hC?<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1123€MorphologyCMosaic namef5@sûý9"
@Rà+ÀK@[33333@/×
=p£×;#×
C
)AüÌÍÀÀUEVPA-linear fitNone=ƒ•ÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'L¿=zÐ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1124€MorphologyCMosaic namef5@tP+õÈø²@RűÏî¨q@[ÜzáG®@0¬ÌÌÌÌÍ;#×
ºë…Aû…ÀÀUEVPA-linear fitNone>LIºÀÀÀN©^Ë;oÀ1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'š¯'‡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1125€MorphologyCMosaic namef5@s쇘…@RV‰X@[:\(õÃ@0±ë…¸R;#×
Bë…B£×ÀÀUEVPA-linear fitNone='æGÀÀÀN©^Ë;Q·À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'851t<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1126€MorphologyCMosaic namef5@tsöMç¬Ï@R
\#õMO@[záG®{@,=p£×
=;#×
ª(öB/™šÀÀUEVPA-linear fitNone<¥zxÀÀÀN©^Ë:ïܜÀ1974ApJ...194..249WPeak=Ðå`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'SŽ'DqÄ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1127€MorphologyCMosaic namef5@t–÷¾Ñí@R»¢¼:®ê@[ õ\)@1ZáG®{;#×
AH(öB>\ÀÀUEVPA-linear fitNone<£ìÀÀÀN©^Ë;sXÀ1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÐÉdXï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1128€MorphologyCMosaic namef5@t²OM÷Ì4@QñÉL‰½ñ@[¦fffff@*ÌÌÌÌÍ;#×
¢W
B×
ÀÀUEVPA-linear fitNone=¤ÀÀÀN©^Ë;"‡À1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'^ic¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1129€MorphologyCMosaic namef5@t-…¯Z-@RÔ´›'«@[͸Që…@1:áG®{;#×
Bÿ\B£×ÀÀUEVPA-linear fitNone="h
ÀÀÀN©^Ë;)¼ýÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'
ṡ9D<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1130€MorphologyCMosaic namef5@táÿ"qщ@R9IK88@\™™™™š@*Ç®záH;#×
Ã\B9\)ÀÀUEVPA-linear fitNone=0©ÀÀÀN©^Ë;Z¯À1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'B÷[‹üò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1131€MorphologyCMosaic namef5@t­(ãKÌ@R&O)Úê'@[Â=p£×
@+xQë…¸;#×
Â5\B+ÌÍÀÀUEVPA-linear fitNone=~›|ÀÀÀN©^Ë;Ì÷À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Iþù«›Z<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1132€MorphologyCMosaic namef5@tfŸ ró@RëhœŠ¾@\£×
=q@0Ýp£×
=;#×
Â!ë…B	…ÀÀUEVPA-linear fitNone<öè)ÀÀÀN©^Ë;
GíÀ1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'å­8ŠÙ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1133€MorphologyCMosaic namef5@tVùÉN@Qª‹9·°l@[áG®{@*³33333;#×
ÂËÜ)B&
=ÀÀUEVPA-linear fitNone<þ¯ÀÀÀN©^Ë;-ÚÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'{áç'Áw<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1134€MorphologyCMosaic namef5@s÷î[3²@RHl¥6Bt@[8£×
=q@0e¸Që…;#×
Ã6õÃBA33ÀÀUEVPA-linear fitNone<T€ÀÀÀN©^Ë;¡ŒÀ1974ApJ...194..249WPeak>]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'=Q£I®G<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLÊBpÀÀNew CGPS (Van Eck et al 2020 in prep)1135€MorphologyCMosaic namef5@t"Wµ‹E_@RJjïc±#@[]¸Që…@/µÂ\(ö;#×
B˔{BdÀÀUEVPA-linear fitNone<žnëÀÀÀN©^Ë:ȊHÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'<—œH\½<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1136€MorphologyCMosaic namef5@u%Xïó&@Ky«¹ßgN@YθQë…À£×
=p¤;#×
ÄuÃ@½¸ÀÀUEVPA-linear fitNone>:*ÀÀÀN©^Ë<ŽÉÀ1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"&ú]â!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)1137€MorphologyCMosaic nameg1@u6h¹Ü@Mbi
ùb@Z"záG®?Ñë…¸Qì;#×
õ\A<QìÀÀUEVPA-linear fitNone>iÀÀÀN©^Ë<"	«À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"KUsKN®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1138€MorphologyCMosaic nameg1@tþš*¦É@M~"q¾é@Z\(ö?èzáG®{;#×
Ã)&fAG\)ÀÀUEVPA-linear fitNone>@éOÀÀÀN©^Ë<šVÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"g¼*õd<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)1139€MorphologyCMosaic nameg1@u2QÎÖý@K«ñGñM@Z!G®záÀzáG®;#×
ܾ¸A•™šÀÀUEVPA-linear fitNone=¬ÙèÀÀÀN©^Ë;¼jÀ1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"h±ûî¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)1140€MorphologyCMosaic nameg1@tñrA~º¹@LµÚŒR	ë@Yë33333?Ó×
=p£×;#×
ÄRA‹G®ÀÀUEVPA-linear fitNone>oIÏÀÀÀN©^Ë<½À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?""."›Â<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1141€MorphologyCMosaic nameg1@uDÕeg@L
ÙXnY@Z]¸Që…À=p£×
=;#×
B¼£×A–záÀÀUEVPA-linear fitNone>§±ÀÀÀN©^Ë;ñ,(À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ßèMׂ‹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)1142€MorphologyCMosaic nameg1@uYu·/-@L¢Ü$J@Z£×
=p¤¿û…¸Që…;#×
ÃÐBAšQìÀÀUEVPA-linear fitNone>ÖõÀÀÀN©^Ë;³åuÀ1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¤é«'ð
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1143€MorphologyCMosaic nameg1@uaEOKP@KwJ†Ê.·@YƸQë…À333333;#×
ÃßNA•\)ÀÀUEVPA-linear fitNone=¨)JÀÀÀN©^Ë;ŗNÀ1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"(&Ðݶ5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)1144€MorphologyCMosaic nameg1@u1•µòƒ@L{³!€@ZZ=p£×
¿ï
=p£×
;#×
BÒúáA׏ÀÀUEVPA-linear fitNone<÷zöÀÀÀN©^Ë;d¶À1974ApJ...194..249WPeak=õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"žÊ±²åÕ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1145€MorphologyCMosaic nameg1@u¸êȔ¸@KÚÆ`Ré@YÌzáG®¿ö£×
=p¤;#×
Ã7uÃAé×
ÀÀUEVPA-linear fitNone=ÃV—ÀÀÀN©^Ë;€uÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"÷òÐWæ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)1146€MorphologyCMosaic nameg1@uA¥C¸B@Mz€*QÌ-@Z®¸Që…?ÑG®záH;#×
ñHAà(öÀÀUEVPA-linear fitNone<ý´ÌÀÀÀN©^Ë;LxêÀ1974ApJ...194..249WPeak=Ðå`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ak
7X,<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1147€MorphologyCMosaic nameg1@u½äšòl@Kν%aR@YÐõ\)¿ù¸Që…;#×
ÿöBÀÀUEVPA-linear fitNone=áïÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ý®7´a<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)1148€MorphologyCMosaic nameg1@u'VՀ²@L²RäÌ1@Z	G®zῙ™™™™™š;#×
Ãp°¤B…ÀÀUEVPA-linear fitNone=¤Ý/ÀÀÀN©^Ë;ùÆÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"•»Ö©<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1149€MorphologyCMosaic nameg1@u3_&¯Éœ@MQk':9%@ZŠáG®{?˅¸Që…;#×
Éc×BõÃÀÀUEVPA-linear fitNone<¸<óÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak>IºÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"R,]]¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1150€MorphologyCMosaic nameg1@u1™µS@K˜ßšÆß@Z\(õÃÀ;#×
ÃB‡®B.£×ÀÀUEVPA-linear fitNone=60©ÀÀÀN©^Ë;,\À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ù¨‰M<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)1151€MorphologyCMosaic nameg1@uˆÿ]à©@KÀÁ!qi@Zõ\)ÀG®záH;#×
ÃÆç®BQáHÀÀUEVPA-linear fitNone=;:iÀÀÀN©^Ë;60©À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"®¼c<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)1152€MorphologyCMosaic nameg1@ug.Ãlà@L}wýÙ@Z ¿ç\(õ\;#×
ç&fB,\)ÀÀUEVPA-linear fitNone<[a»ÀÀÀN©^Ë;	 'À1974ApJ...194..249WPeak>!ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"­*ÅbœÈ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1153€MorphologyCMosaic nameg1@tü+5…¬@M7jå'È@Z!G®zá?ï
=p£×
;#×
àŒÍBMG®ÀÀUEVPA-linear fitNone==p¤ÀÀÀN©^Ë:ٔ[À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"\êErøG<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)1154€MorphologyCMosaic nameg1@u4½bN©@Mê"â5l@Zup£×
=?üÌÌÌÌÌÍ;#×
Á²záA=qÀÀUEVPA-linear fitNone>
ê‰ÀÀÀN©^Ë<7ÔÀ1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Oi	!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1155€MorphologyCMosaic nameg2@t҉ñh1¿@MÖI
"@Yñë…¸R@Që…¸R;#×
ÃGýq@Þ¸RÀÀUEVPA-linear fitNone>ˆtÀÀÀN©^Ë<qVÀ1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"8҇M]\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1156€MorphologyCMosaic nameg2@tðŸô@N48~s!@ZR=p£×
@£×
=p¤;#×
ÃÇ®AlzáÀÀUEVPA-linear fitNone=Ò½<ÀÀÀN©^Ë;›ùÆÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'øÓ¹IpD<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1157€MorphologyCMosaic nameg2@tòiqŌ2@MjTõîÒ@ZzáG®?÷™™™™™š;#×
Ãb®A@õÃÀÀUEVPA-linear fitNone>ŠÅÀÀÀN©^Ë<>
íÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Gú߁I1<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)1158€MorphologyCMosaic nameg2@tÜ؟³ @O#ôI•Î,@Zu¸Që…@Ü(õ\;#×
Ãë…AEG®ÀÀUEVPA-linear fitNone=ðj+ÀÀÀN©^Ë;ù±1À1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¢ó×:uß<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1159€MorphologyCMosaic nameg2@t´è÷ՙ@N£ݙíË@Zë…¸R@LÌÌÌÌÍ;#×
à €An\ÀÀUEVPA-linear fitNone>-\ûÀÀÀN©^Ë;ÐgŒÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ð(ĝg_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)1160€MorphologyCMosaic nameg2@töCþOm¿@MÅWӇƒÑ@Z=p£×
=@
=p£×
;#×
ÃT}qAyë…ÀÀUEVPA-linear fitNone>FéyÀÀÀN©^Ë;å`BÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"#"W.ô-<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1161€MorphologyCMosaic nameg2@u\Ë»S¾@Nê\näŒ@Zg\(õ@333333;#×
B=™šA®ÀÀUEVPA-linear fitNone=XÍ!ÀÀÀN©^Ë;R^ÝÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"%"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1162€MorphologyCMosaic nameg2@tê°èg~7@MAoe'¡E@Zp£×
=?õ…¸Që…;#×
õ!HA§™šÀÀUEVPA-linear fitNone=XæÀÀÀN©^Ë;ÌÌÍÀ1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"XÃ^B<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)1163€MorphologyCMosaic nameg2@uxn"U@N"ºÞ…ý@Zk33333@Që…¸R;#×
Á\)AŸ…ÀÀUEVPA-linear fitNone>ÑPÛÀÀÀN©^Ë<	 'À1974ApJ...194..249WPeak<£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÿŽ/Ù0ê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1164€MorphologyCMosaic nameg2@u*‡'G–`@MÀ›Žá-}@Z–¸Që…?ñ\(õÃ;#×
ë\A
=ÀÀUEVPA-linear fitNone=½{ ÀÀÀN©^Ë;nÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"%q'°*<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1165€MorphologyCMosaic nameg2@uª Y@M" ]H@ZJáG®{?ö¸Që…¸;#×
Âÿ"{AŸ™šÀÀUEVPA-linear fitNone>±±ÙÀÀÀN©^Ë<˜òÀ1974ApJ...194..249WPeak<ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"6ó›w&0<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)1166€MorphologyCMosaic nameg2@t÷9"KJÿ@O&ØÛÖä@Zž¸Që…@8Që…¸;#×
Ù\A"¸ÀÀUEVPA-linear fitNone=+´NÀÀÀN©^Ë;+‰À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¢=á	Í<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1167€MorphologyCMosaic nameg2@tÍ0Ò0‹Å@MÐÊ+WÞ@YèQë…¸@;#×
Ùþ¸A²õÃÀÀUEVPA-linear fitNone=ͳ}ÀÀÀN©^Ë;W
À1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"9¢9Á2%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1168€MorphologyCMosaic nameg2@t¬Il8;@M­E¹Ä|·@YºáG®{@	…¸Që…;#×
ÃÞîAÁ×
ÀÀUEVPA-linear fitNone=ÁJMÀÀÀN©^Ë;-àÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"-·.Éò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1169€MorphologyCMosaic nameg2@tÊùi¦â@M0#uÒ@YÈ?ý\(õ\;#×
Â_¸B	ffÀÀUEVPA-linear fitNone<í'hÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak=õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"_ñ_rJ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)1170€MorphologyCMosaic nameg2@t³û@Ñ#@NV,Ÿ,Œ@Yáë…¸R@×
=p£×;#×
µ\Aê(öÀÀUEVPA-linear fitNone=¤O ÀÀÀN©^Ë;o4×À1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"
^RÅ´s<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1171€MorphologyCMosaic nameg2@t­"Cõzâ@MÜ›Ú@YÊáG®{@®záG®;#×
Âv
=B¸ÀÀUEVPA-linear fitNone<ù3]ÀÀÀN©^Ë;KÑ$À1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"°¯ÿˆ#<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1172€MorphologyCMosaic nameg2@tÿµòÄ]@NÝ·ˆ^óø@Z˜£×
=q@
\(õ;#×
À1G®B¸ÀÀUEVPA-linear fitNone<AüÀÀÀN©^Ë:ò{³À1974ApJ...194..249WPeak>&éyÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'»M‰O|P<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1173€MorphologyCMosaic nameg2@tš l&@Mìe5ã,ö@Y°£×
=q@p£×
=q;#×
Ãa\)AN\ÀÀUEVPA-linear fitNone>Øï5ÀÀÀN©^Ë<4gÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Z™ðY<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1174€MorphologyCMosaic nameg2@tÀ¢O@MÏ&ü@Yî¸Që…@	ë…¸Qì;#×
ùšB33ÀÀUEVPA-linear fitNone=Ô,ÀÀÀN©^Ë;Ì÷À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?""ZW<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1175€MorphologyCMosaic nameg2@töxր¹m@O€@Zš\(õÃ@úáG®{;#×
Ã1ŒÍAхÀÀUEVPA-linear fitNone=OkãÀÀÀN©^Ë:üøÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¥ý—±å{<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1176€MorphologyCMosaic nameg2@tòÿ=Ö¶Ñ@MWO©@	@Zë…¸R?õp£×
=q;#×
Ä­qB*ÌÍÀÀUEVPA-linear fitNone<±¯:ÀÀÀN©^Ë;çÀ1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"OÀർY<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHÞBpÀÀNew CGPS (Van Eck et al 2020 in prep)1177€MorphologyCMosaic nameg2@tÛㆉ÷à@MÛÑÖ
È@ZQë…¸@£×
=p¤;#×
ßt{Bd¸RÀÀUEVPA-linear fitNone=Që…ÀÀÀN©^Ë;t¼À1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"$BÖlP<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1178€MorphologyCMosaic nameg2@t·
'½o¿@Mo6Ã|ãõ@Yº=p£×
@\(õÃ;#×
ÃÓØRBd
=ÀÀUEVPA-linear fitNone<®'OÀÀÀN©^Ë:û¨'À1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Eþ‹|T1<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1179€MorphologyCMosaic nameg2@uLRʛ@NOD¹f¿9@Z"…¸Qì@záG®{;#×
ÃCB[ÀÀUEVPA-linear fitNone=y]OÀÀÀN©^Ë:ù	lÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'îÖnùŠ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1180€MorphologyCMosaic nameg2@t¶ŽÚ7‹Ä@O'Ú±à@ZV¸Që…@ÌÌÌÌÌÍ;#×
Ã{@¥p¤ÀÀUEVPA-linear fitNone>8GÀÀÀN©^Ë<¢	«À1974ApJ...194..249WPeak=×
=ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ƒd…´<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1181€MorphologyCMosaic nameg3@tÀ1•oñc@PTÏm*´d@Z¼(õ\@£×
=p¤;#×
¬8RA
ë…ÀÀUEVPA-linear fitNone>ÉõZÀÀÀN©^Ë<²-À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''Ð×£™"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1182€MorphologyCMosaic nameg3@t­pAE'@OV="'œy@Z<(õ\@Që…¸R;#×
Â$£×A!ë…ÀÀUEVPA-linear fitNone@(ÝYÀÀÀN©^Ë=½1ºÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''ïßrs<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1183€MorphologyCMosaic nameg3@t¡}ã0@OjzhÝ@Z0£×
=q@£×
=p¤;#×
ÂC=qAQìÀÀUEVPA-linear fitNone=_Î1ÀÀÀN©^Ë<U{ÈÀ1974ApJ...194..249WPeak>q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'‹O¯É|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1184€MorphologyCMosaic nameg3@t¨Òå{
Á@PWVõMá€@ZžzáG®@ (õ\;#×
—\A×
ÀÀUEVPA-linear fitNone>Ò_ÀÀÀN©^Ë<?‡jÀ1974ApJ...194..249WPeak=Ÿ¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'&X.w7Ì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1185€MorphologyCMosaic nameg3@tÄr|LË@PV¤DŒs@Zi™™™™š@!W
=p£×;#×
@¦ff@͏ÀÀUEVPA-linear fitNone>.Ñ9ÀÀÀN©^Ë<DŗÀ1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''P7Ä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1186€MorphologyCMosaic nameg3@tϒD÷ˆ@Oê"èˆ7I@Z™ë…¸R@Ñë…¸R;#×
؏A5p¤ÀÀUEVPA-linear fitNone>%S&ÀÀÀN©^Ë<Gâ'À1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'a½ƒ;ˆU<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1187€MorphologyCMosaic nameg3@t¤rƒ2T@Oïݓރ@Z]\(ö@\(õÃ;#×
Ã1LÍ@æffÀÀUEVPA-linear fitNone>øjÓÀÀÀN©^Ë<ØDÐÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'`xÛ§Ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1188€MorphologyCMosaic nameg3@tâ¹–r@PgªÖéK@Zõ¸Që…@\(õ;#×
Âa\ARffÀÀUEVPA-linear fitNone=ýé:ÀÀÀN©^Ë;Ú<!À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'=—ˆN <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1189€MorphologyCMosaic nameg3@tƒt÷€Ã@Oêžšw-@Z.záG®@áG®zá;#×
Ã$¸RA"\ÀÀUEVPA-linear fitNone>fk¥ÀÀÀN©^Ë;Û7ÊÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'aµ½¢D<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1190€MorphologyCMosaic nameg3@tÔ¬ê†Ô@P7€è³L@Z¦¸Që…@™™™™š;#×
ÎÝqAy¸ÀÀUEVPA-linear fitNone=<£ÀÀÀN©^Ë;ÉÙÓÀ1974ApJ...194..249WPeak>"ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ZܶB<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1191€MorphologyCMosaic nameg3@t£Ôo?½@OðžÔÕ¢ @Z]¸Që…@Ñë…¸R;#×
Ã78RA¢QìÀÀUEVPA-linear fitNone>¸ù±ÀÀÀN©^Ë<öèÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'_ѯkÉo<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1192€MorphologyCMosaic nameg3@t'O¯&T×@P/ô—Ë@ZQë…¸R@ ffffff;#×
Âc
=A|QìÀÀUEVPA-linear fitNone=ôœõÀÀÀN©^Ë;âmHÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'=œàW<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1193€MorphologyCMosaic nameg3@tІnU@Pa‡Íùw@ZÙë…¸R@LÌÌÌÌÍ;#×
BffAÏ33ÀÀUEVPA-linear fitNone=ÉÊÀÀÀN©^Ë;'yÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?' s1öñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1194€MorphologyCMosaic nameg3@t…¨Èµ†…@P<Š²7›@Z^záG®@ "záG®;#×
ÃwA¡¸ÀÀUEVPA-linear fitNone=6ãÀÀÀN©^Ë;¬1À1974ApJ...194..249WPeak>1'ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'6fññX¿<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1195€MorphologyCMosaic nameg3@tô¤äfÐ@Pt†x£@[fffff@333333;#×
ÃaHA·ÂÀÀUEVPA-linear fitNone<¶o"ÀÀÀN©^Ë;iNäÀ1974ApJ...194..249WPeak>+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ŠèÊGù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1196€MorphologyCMosaic nameg3@tÄKÉ»@Ps|"° µ@ZӅ¸Qì@õ\(ö;#×
ÃQìA¡×
ÀÀUEVPA-linear fitNone=ܑÑÀÀÀN©^Ë;ÃLÀ1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'.Ä™¬<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1197€MorphologyCMosaic nameg3@tÐD~,Œr@ObÉzìþ@Zs×
=p¤@LÌÌÌÌÍ;#×
Ã…AæÌÍÀÀUEVPA-linear fitNone=¦ªÀÀÀN©^Ë;˜$À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¾É,/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1198€MorphologyCMosaic nameg3@tëÈ"Ím@P5+@Zå\(ö@p£×
=q;#×
 ž¸B
=ÀÀUEVPA-linear fitNone=ò‹nÀÀÀN©^Ë;{¨'À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?':|˜û—n<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1199€MorphologyCMosaic nameg3@tÆq­ú'V@O¼ÞaíLw@Z\(õ@=p£×
=;#×
ÃPEA±×
ÀÀUEVPA-linear fitNone=Év6ÀÀÀN©^Ë;Z<!À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'pDÑj<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1200€MorphologyCMosaic nameg3@tª*^ªÇ@OGëEÛ¦@Z Që…¸@
=p£×
;#×
Á}p¤B
=ÀÀUEVPA-linear fitNone<ŠÚºÀÀÀN©^Ë;^*ÃÀ1974ApJ...194..249WPeak>VÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'—§¯X<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1201€MorphologyCMosaic nameg3@tÿ¿EM?_@P1Á¾Ö¦@[™™™™š@\(õ;#×
"\Aº\ÀÀUEVPA-linear fitNone=t?ÀÀÀN©^Ë;'¾ŒÀ1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'<ˆò÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1202€MorphologyCMosaic nameg3@t¹›'–Ç£@O5ZÍ!˜{@ZDzáG®@¨õ\);#×
Ãhs3BÀÀUEVPA-linear fitNone>Xä¸ÀÀÀN©^Ë;}ŸÓÀ1974ApJ...194..249WPeak<£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Š.Û3<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1203€MorphologyCMosaic nameg3@tµÍÐHµ@P¡´ö"j@Zí¸Që…@!0£×
=q;#×
Ã,záAú=qÀÀUEVPA-linear fitNone=ŸkÀÀÀN©^Ë;"‡À1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'üx±R"D<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1204€MorphologyCMosaic nameg3@t¼Éd¶y@PËݹz@ZÚáG®{@ ë…¸Qì;#×
BúBffÀÀUEVPA-linear fitNone=doÀÀÀN©^Ë;MÈuÀ1974ApJ...194..249WPeak=ƧðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'%*@=©<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1205€MorphologyCMosaic nameg3@tùõXq·@OÑnС'@ZÐ@™™™™™š;#×
Ã5ÃB&×
ÀÀUEVPA-linear fitNone<éNäÀÀÀN©^Ë;±…À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'iÐޞW<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1206€MorphologyCMosaic nameg3@t©Gª¦Éê@O3…í<d@Z+…¸Qì@½p£×
=;#×
Ã'B¸RÀÀUEVPA-linear fitNone<Ý"ÀÀÀN©^Ë;CóàÀ1974ApJ...194..249WPeak=ûçmÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¦L0<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1207€MorphologyCMosaic nameg3@tœ§'ñ@PZQ¯ÀQk@Z®záH@ 'ë…¸R;#×
Ã#ýqBõÃÀÀUEVPA-linear fitNone=+ÀÀÀN©^Ë;3''À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'$‹%´V<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1208€MorphologyCMosaic nameg3@t§^MT‡¾@PC-»ï@Z¿
=p£×@!'ë…¸R;#×
ÃmB>(öÀÀUEVPA-linear fitNone=
\æÀÀÀN©^Ë; .À1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Y°u<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1209€MorphologyCMosaic nameg3@tÞ¾¹l\@O ¤Ó̃@Z›33333@õ\(ö;#×
Á—¸B%®ÀÀUEVPA-linear fitNone=vÓ1ÀÀÀN©^Ë;:KÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'yc°"J<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1210€MorphologyCMosaic nameg3@t«=Ð)@Pi¤l½á¢@Z¬záG®@ }p£×
=;#×
'³3A•™šÀÀUEVPA-linear fitNone=RˆÎÀÀÀN©^Ë;gÿXÀ1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ʘ"?¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1211€MorphologyCMosaic nameg3@tpÄjgké@P)&nž@Z(õ\@\(õÃ;#×
ÂáHBJ¸ÀÀUEVPA-linear fitNone=Ž_ÀÀÀN©^Ë;-àÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ZEÄmûG<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1212€MorphologyCMosaic nameg3@t—ÜJiZ@P¶8±ˆU@ZÂáG®{@"úáG®{;#×
ÂI@ú\ÀÀUEVPA-linear fitNone>	,ÏÀÀÀN©^Ë<Np;À1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ñbC–+<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1213€MorphologyCMosaic nameg4@t•7êã¨(@Pœx0µ¡A@Z¯\(õ@"nzáG®;#×
ÂW×
A)¸ÀÀUEVPA-linear fitNone>+@öÀÀÀN©^Ë<6ØoÀ1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÿUtχ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1214€MorphologyCMosaic nameg4@t_tžsû@P¿Ñ8è@Z"(õ\@$úáG®{;#×
Áo…A^=qÀÀUEVPA-linear fitNone=ÂzcÀÀÀN©^Ë;ɅðÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ìCú7Rè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1215€MorphologyCMosaic nameg4@tŒŠ–j¢@Q+Jý·û'@Zÿ®záH@&+…¸Qì;#×
BÐ\AaG®ÀÀUEVPA-linear fitNone=À)ñÀÀÀN©^Ë;܇UÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'µÎŸü!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1216€MorphologyCMosaic nameg4@t€{ß@Q	ƒç°&¤@Zi™™™™š@(èõ\);#×
A^{AZ¸RÀÀUEVPA-linear fitNone=(ÀÀÀN©^Ë;¬¯÷À1974ApJ...194..249WPeak>oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Æ\¦ôç<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1217€MorphologyCMosaic nameg4@tZ" fHQ@PÛR]^‹¼@Zõ\)@%Ç®záH;#×
CæfA'®ÀÀUEVPA-linear fitNone=Ö|¯ÀÀÀN©^Ë;¢3œÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÝÔe(³<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1218€MorphologyCMosaic nameg4@tL´£uYò@PÈÛü€Bã@Zt(õ\@%ÌÌÌÌÌÍ;#×
¼ffAˆÀÀUEVPA-linear fitNone=ÉLDÀÀÀN©^Ë;ÏÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ç{(^<$<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1219€MorphologyCMosaic nameg4@t…ªr½H@Q:Å ßó@Zt(õ\@)ŒÌÌÌÌÍ;#×
ÂzáAÂÀÀUEVPA-linear fitNone=‡~åÀÀÀN©^Ë;ˆ¤À1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'»©UrŽ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1220€MorphologyCMosaic nameg4@tZcì¸Fh@PÐÇ_&:@Z‰™™™™š@%Š=p£×
;#×
Á*¸RAˆ¸RÀÀUEVPA-linear fitNone=¸vŸÀÀÀN©^Ë;ŽÞUÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ãRgÂr<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1221€MorphologyCMosaic nameg4@t­ÑÐÜ=@Q'',¤@Z€Që…¸@)…¸Që…;#×
Â\záA³G®ÀÀUEVPA-linear fitNone=DúÀÀÀN©^Ë;~ï_À1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'·á…m¯Ò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1222€MorphologyCMosaic nameg4@t0Jê8ù@QÁøÀ@¾@Zƒ…¸Qì@(E¸Që…;#×
BJ£×A¾{ÀÀUEVPA-linear fitNone=€'ÍÀÀÀN©^Ë;p"bÀ1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÄÀ0ØHz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1223€MorphologyCMosaic nameg4@t)Ÿ>Qž%@P…é&ƒk@Z(õ\@%xQë…¸;#×
A»…A£p¤ÀÀUEVPA-linear fitNone=ç,ÀÀÀN©^Ë;†YKÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'϶¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1224€MorphologyCMosaic nameg4@tmê/ÅÏÇ@QJ×îG¸À@Zñë…¸R@'Ï\(õ;#×
B'A¸ÀÀUEVPA-linear fitNone=ßKÀÀÀN©^Ë;‰LDÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¦Ì&0lÊ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1225€MorphologyCMosaic nameg4@t)¯AÕêp@PôÔ/un¬@Zk33333@'ó33333;#×
À õÃA»ÂÀÀUEVPA-linear fitNone=ÜÀÀÀN©^Ë;J™À1974ApJ...194..249WPeak=Ÿ¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÐÀ$#ù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1226€MorphologyCMosaic nameg4@tT\ž®¸@PÓ,ô͋@Z"(õ\@%Ê=p£×
;#×
BÏffAË\)ÀÀUEVPA-linear fitNone<â—9ÀÀÀN©^Ë;<œÀ1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'➀Áè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1227€MorphologyCMosaic nameg4@twh.IlŠ@Pàþ]c&@Z¶¸Që…@%\(õÃ;#×
˜¸Aµ®ÀÀUEVPA-linear fitNone= f<ÀÀÀN©^Ë;fÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Úåb}ÀË<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1228€MorphologyCMosaic nameg4@t*íÏ@P'âàî×@Z&fffff@%ºáG®{;#×
C"Ü)Aô¸RÀÀUEVPA-linear fitNone<ç°ÀÀÀN©^Ë:îÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'šÛv<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1229€MorphologyCMosaic nameg4@t‹?êÊ@PðÕ3ÀœQ@ZØ£×
=q@$Ê=p£×
;#×
ÂØk…AӏÀÀUEVPA-linear fitNone>Y|ÄÀÀÀN©^Ë;«`kÀ1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÒÇþ7¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1230€MorphologyCMosaic nameg4@tº¦<
jT@Pæ<7›ñ>@[×
=p¤@#&fffff;#×
Ãs!HAà\ÀÀUEVPA-linear fitNone=^?¼ÀÀÀN©^Ë;€sXÀ1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ø2°%Ö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1231€MorphologyCMosaic nameg4@tpœ´gcØ@P±°jð‡@Z
=p£×@$záG®;#×
Á‡®Aÿp¤ÀÀUEVPA-linear fitNone=@nÀÀÀN©^Ë;8ÏÀÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ô)Öé"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1232€MorphologyCMosaic nameg4@t$Gö'2@QŠ{ð)s@ZqG®zá@(€;#×
BÍW
BÀÀUEVPA-linear fitNone= ÖÀÀÀN©^Ë;c^À1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÈWØ,QÃ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1233€MorphologyCMosaic nameg4@tXôæ Üø@PÑ`$[®"@ZˆQë…¸@%™™™™™š;#×
ÂÛ33B\ÀÀUEVPA-linear fitNone<ÛµžÀÀÀN©^Ë;øbÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ãxëßp<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1234€MorphologyCMosaic nameg4@tY
%"a@Q7»!¬ˆY@ZÎzáG®@'úáG®{;#×
B¢™šAøÌÍÀÀUEVPA-linear fitNone=†ÑáÀÀÀN©^Ë;—xÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¯Ö‡'›{<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1235€MorphologyCMosaic nameg4@t²'Øp@PÙT)|Ý@Z,ÌÌÌÌÍ@(¦fffff;#×
ˆúáB×
ÀÀUEVPA-linear fitNone<ãSøÀÀÀN©^Ë;:ÇÀ1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Þù©ýúÐ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1236€MorphologyCMosaic nameg4@tü‰\©ÿ@Pöǘž¿@ZXQë…¸@(ž¸Që…;#×
Cš3BG®ÀÀUEVPA-linear fitNone=Ì:ÀÀÀN©^Ë;PœÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ϩ¢iª8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1237€MorphologyCMosaic nameg4@t>	ŸørS@P"1–Š@Z=\(ö@%\(õ;#×
B›Ü)BÀÀUEVPA-linear fitNone<ËhIÀÀÀN©^Ë;aúÀ1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'o¬>AD<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1238€MorphologyCMosaic nameg4@sýý§Òá@Pï ƒÿ	@Z7®záH@)LÌÌÌÌÍ;#×
BÔÑìAæ£×ÀÀUEVPA-linear fitNone=/­ÀÀÀN©^Ë;—xÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ó¦Qk¿<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1239€MorphologyCMosaic nameg4@t–8ëw>@Qªƒp@Zý\(ö@%c×
=p¤;#×
Ã

AäõÃÀÀUEVPA-linear fitNone>/ZÀÀÀN©^Ë;:KÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¿Û:¶zô<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM BpÀÀNew CGPS (Van Eck et al 2020 in prep)1240€MorphologyCMosaic nameg4@tg5%žÄp@PQa +@•@ZD(õ\@"¸Që…;#×
Ö®BOÀÀUEVPA-linear fitNone;éö©ÀÀÀN©^Ë:ÔV.À1974ApJ...194..249WPeak>…¡ËÀÀÀN©^ËÀÀÀÀÀÀÀÀ?')Ñ~lu<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1241€MorphologyCMosaic nameg4@t{õ/‡ÐA@PŸ"oTp@Z'™™™™š@#LÌÌÌÌÍ;#×
ÃG®BUáHÀÀUEVPA-linear fitNone>+ŸVÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ý¢^˜<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1242€MorphologyCMosaic nameg4@sMuñ3@Q"E8®^@Z33333@1TzáG®;#×
ÀÕp¤@§
=ÀÀUEVPA-linear fitNone>¿çÀÀÀN©^Ë<ÒܱÀ1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'…öŸÿ?V<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1243€MorphologyCMosaic nameg5@túÍ ˜@Q3ŀA@Z˅¸Qì@,u\(ö;#×
B¼ë…A-ÀÀUEVPA-linear fitNone>¨!lÀÀÀN©^Ë<hûÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'µÐÃ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1244€MorphologyCMosaic nameg5@sâô|G~ý@QÜÐršÞ&@ZÓ33333@/(õ\);#×
AŒ{A®ÀÀUEVPA-linear fitNone>d®ÀÀÀN©^Ë<
üÀ1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'fßNÞ
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1245€MorphologyCMosaic nameg5@s¶ƒM™ª@Q£&as®"@Z~¸Që…@/c×
=p¤;#×
À^¸RA"áHÀÀUEVPA-linear fitNone=qŸ€ÀÀÀN©^Ë;ï4×À1974ApJ...194..249WPeak=ûçmÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'3¶<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1246€MorphologyCMosaic nameg5@tE2¾p2¦@Q{ƒvٝ5@Zè@*!G®zá;#×
BXõÃAAë…ÀÀUEVPA-linear fitNone=Ü¡ŒÀÀÀN©^Ë<
õÀ1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'|»DY›<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGM¿BpÀÀNew CGPS (Van Eck et al 2020 in prep)1247€MorphologyCMosaic nameg5@sêCtæÛ¹@Q˜ID[ŠÐ@Z¤záG®@-…¸Që…;#×
Â1£×AHÀÀUEVPA-linear fitNone>Tæ\ÀÀÀN©^Ë<ÍÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ƒÅ{QÉ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1248€MorphologyCMosaic nameg5@s\
yŸâ…@Q¢íø!zØ@Z4(õ\@15\(ö;#×
BրApÌÍÀÀUEVPA-linear fitNone=@7ÀÀÀN©^Ë;iNäÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''×\0˜<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1249€MorphologyCMosaic nameg5@t,Ï ~ï@QÇÁb˜:@[fffff@,ŒÌÌÌÌÍ;#×
A¢õÃAÀÀUEVPA-linear fitNone>˜~ÀÀÀN©^Ë<A¨¬À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'oŒ,¦|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1250€MorphologyCMosaic nameg5@tP·þåÁ@Q'·zê@[áG®{@*J=p£×
;#×
?ù™šA\)ÀÀUEVPA-linear fitNone=‡~åÀÀÀN©^Ë;ȊHÀ1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'†ë?ûÖ¢<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1251€MorphologyCMosaic nameg5@sW€Å¨P@Q'BÈ
š'@Z!G®zá@1"\(õÃ;#×
Áö¸RA"£×ÀÀUEVPA-linear fitNone>tNQÀÀÀN©^Ë;È6eÀ1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'†Ø2M<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1252€MorphologyCMosaic nameg5@sÉø›@÷ë@Qñ‰KT@ZÎfffff@0*=p£×
;#×
¾Ç®A•G®ÀÀUEVPA-linear fitNone=gMÀÀÀN©^Ë;–g¶À1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'^'ñGòC<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1253€MorphologyCMosaic nameg5@sû+ÀÍs«@QßTãZË@Zê=p£×
@.}p£×
=;#×
AYG®A¤=qÀÀUEVPA-linear fitNone=ß@£ÀÀÀN©^Ë;…±…À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'eïëk<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1254€MorphologyCMosaic nameg5@sÙûë"î@QÝO0Šú@ZË×
=p¤@/p£×
=q;#×
Â®A"ÌÍÀÀUEVPA-linear fitNone=y	lÀÀÀN©^Ë;‰LDÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'f«¦<ÛÖ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1255€MorphologyCMosaic nameg5@sÉF,öî:@Q›]k&@Zˆõ\)@.¡G®zá;#×
Âl×
A™…ÀÀUEVPA-linear fitNone='yÀÀÀN©^Ë;šª;À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''no
ãŽ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1256€MorphologyCMosaic nameg5@sÉ*Æ=‡@Qœ°ßéY1@Z‰ë…¸R@.¨õ\);#×
Â[ë…A˜=qÀÀUEVPA-linear fitNone=šš€ÀÀÀN©^Ë;:çÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Úþø€ê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1257€MorphologyCMosaic nameg5@sú 
yÐ@Q_ú[%z@Zˆõ\)@+Ñë…¸R;#×
œW
AÓp¤ÀÀUEVPA-linear fitNone=†¹ÀÀÀN©^Ë;49XÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'œü½Ï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1258€MorphologyCMosaic nameg5@sƒ5…b\¨@QßúèíÔl@Z‡
=p£×@1™™™™š;#×
B£aHBG®ÀÀUEVPA-linear fitNone=%zxÀÀÀN©^Ë;3''À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'e•mf'²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1259€MorphologyCMosaic nameg5@s¤Ê^'£W@Q¹%Þe;1@Z™™™™š@01ë…¸R;#×
ƒë…AÓ33ÀÀUEVPA-linear fitNone=ZÙjÀÀÀN©^Ë;h§À1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'u«÷ƒœ¢<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1260€MorphologyCMosaic nameg5@sì"oíÑ@QÎäï]3@ZÐQë…¸@.™™™™™š;#×
ÁV\B¸ÀÀUEVPA-linear fitNone=Q—¢ÀÀÀN©^Ë;ª;À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'l–}Ÿ²å<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1261€MorphologyCMosaic nameg5@s™
lp÷Ù@Q–ž*u÷J@Z[33333@0\(õ;#×
B)ë…Aé×
ÀÀUEVPA-linear fitNone=jÝYÀÀÀN©^Ë;QRÀ1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"Ío½<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1262€MorphologyCMosaic nameg5@sÁ˹eu@Qu¸b6@ZzáG®@,Që…¸R;#×
CG®B=qÀÀUEVPA-linear fitNone<4;ÀÀÀN©^Ë:ïܜÀ1974ApJ...194..249WPeak>=p¤ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'½ Ð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1263€MorphologyCMosaic nameg5@s§îIXáO@Qíì»Q@Z¯®záH@0¦fffff;#×
¿c×
Aá®ÀÀUEVPA-linear fitNone<"³§ÀÀÀN©^Ë;@­À1974ApJ...194..249WPeak>1&éÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'_ôÆ	ê½<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1264€MorphologyCMosaic nameg5@t£õ|U@Qæïö¸ `@[záG®@-ó33333;#×
C¦fAþ¸RÀÀUEVPA-linear fitNone=ªZGÀÀÀN©^Ë;<œÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'bÄ%Ö[Í<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1265€MorphologyCMosaic nameg5@sä'bGÂñ@PóŸ
Œ@Z @*E¸Që…;#×
C6YšB33ÀÀUEVPA-linear fitNone=ö"ÀÀÀN©^Ë;F'÷À1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÑžyðªF<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1266€MorphologyCMosaic nameg5@t¼ìžä@Qˆ+T«@ZÄzáG®@+½p£×
=;#×
ÃkJ=B\ÀÀUEVPA-linear fitNone<4·,ÀÀÀN©^Ë;6À1974ApJ...194..249WPeak>`A‰ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Šá/~t<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1267€MorphologyCMosaic nameg5@s•žRú,,@Q¥AWµƒ´@ZdzáG®@0AG®zá;#×
Âá€Aï33ÀÀUEVPA-linear fitNone<ïIÏÀÀÀN©^Ë;^*ÃÀ1974ApJ...194..249WPeak>
OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'~'@0<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1268€MorphologyCMosaic nameg5@sžR›öm5@Q÷Ó+îž@Z°@0ã×
=p¤;#×
B33B\ÀÀUEVPA-linear fitNone<3g¡ÀÀÀN©^Ë:çÿXÀ1974ApJ...194..249WPeak>,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'\"r½2ï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1269€MorphologyCMosaic nameg5@sg˜pô7@QˆÖ4Ò3s@Z&¸Që…@0Ç®záH;#×
B¬Ü)B3G®ÀÀUEVPA-linear fitNone<€4nÀÀÀN©^Ë:¾
íÀ1974ApJ...194..249WPeak=Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ŠŽJç8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1270€MorphologyCMosaic nameg5@sž±Z;Y@QҔ$[ ¿@Z'™™™™š@0ˆõ\);#×
ÂFB
ë…ÀÀUEVPA-linear fitNone="&þÀÀÀN©^Ë;çÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'k÷'3\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1271€MorphologyCMosaic nameg5@sû†Bò¿@@Q=7L_N@Zo®záH@+ÌÌÌÌÍ;#×
C\AãG®ÀÀUEVPA-linear fitNone=Eë1ÀÀÀN©^Ë;I2À1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'­:*>sk<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1272€MorphologyCMosaic nameg5@t)ú#ˆ‹ß@QÎó Å@[õ\)@,Ê=p£×
;#×
¬p¤Aý®ÀÀUEVPA-linear fitNone<·,RÀÀÀN©^Ë;)8À1974ApJ...194..249WPeak=çl‹ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'l@HÌt<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1273€MorphologyCMosaic nameg5@s'+E1uÌ@QZ÷t)½Í@Z#×
=p¤@/:áG®{;#×
C<
BJp¤ÀÀUEVPA-linear fitNone<B¤UÀÀÀN©^Ë:ÚãçÀ1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ŸKI™É5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1274€MorphologyCMosaic nameg5@sù¸àJ@Rg^Eí@[záG®@/TzáG®;#×
CH^¸B9×
ÀÀUEVPA-linear fitNone=€ÜÀÀÀN©^Ë;j©À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'VËþ™§X<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1275€MorphologyCMosaic nameg5@sôíiä»Ø@Q¶f'ö­@ZÅp£×
=@-Ñë…¸R;#×
èöB ë…ÀÀUEVPA-linear fitNone<rϖÀÀÀN©^Ë;çÀ1974ApJ...194..249WPeak>¬ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'vÕV+Ðß<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1276€MorphologyCMosaic nameg5@s{4]TuZ@QÒ:¹ãbÊ@Zu¸Që…@1áG®{;#×
Â…BRffÀÀUEVPA-linear fitNone=±ÅÀÀÀN©^Ë;l
À1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'k5Ì0c¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1277€MorphologyCMosaic nameg5@s®'(\€ª@Q†IFÁÝX@Z`Që…¸@/
=p£×;#×
CÇ®B"Ç®ÀÀUEVPA-linear fitNone<†­.ÀÀÀN©^Ë:¥&–À1974ApJ...194..249WPeak=Ÿ¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'‹¯|çoJ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1278€MorphologyCMosaic nameg5@t85'êº@Qíþ(v*[@Zû×
=p¤@.™™™™™š;#×
Ã

B
¸ÀÀUEVPA-linear fitNone=%ÃßÀÀÀN©^Ë;YKÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'_íÍIŒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1279€MorphologyCMosaic nameg5@s¡Ÿi³è@Q'?ç·Ó@Z^fffff@/ŸQë…;#×
ã~¸B1ÀÀUEVPA-linear fitNone<VXÀÀÀN©^Ë:ŸèhÀ1974ApJ...194..249WPeak>	7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'†i
Üq†<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1280€MorphologyCMosaic nameg5@t¬)Üm[7@LoôÑl€@Y?\(õ?ã\(õ\;#×
Ã}øRA{ÀÀUEVPA-linear fitNone>:¬ÚÀÀÀN©^Ë<Gd®À1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Þ³†
¸ª<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1281€MorphologyCMosaic nameh1@tà¼ÏÌ­ê@JÂÚÑ=@YAë…¸RÀë…¸Qì;#×
£áHA1™šÀÀUEVPA-linear fitNone>‡¿ÀÀÀN©^Ë<,1À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?""rº3|{<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1282€MorphologyCMosaic nameh1@t¬7}@J~Ö*@XÇ
=p£×¿þ£×
=p¤;#×
Ï=qA`QìÀÀUEVPA-linear fitNone<ëÙÀÀÀN©^Ë;ÎXÀ1974ApJ...194..249WPeak>bMÓÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"©aÍO—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1283€MorphologyCMosaic nameh1@t¬Œv®øÉ@KŠàèPò@Xö¸Që…¿î=p£×
=;#×
Ãj"{A%¸ÀÀUEVPA-linear fitNone=r°!ÀÀÀN©^Ë<FÀ1974ApJ...194..249WPeak>t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"VÊy·{¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1284€MorphologyCMosaic nameh1@t¯O~Yà@JTY¥OÔv@XÀõ\)À;#×
Ã8œ)ANáHÀÀUEVPA-linear fitNone<Ë}AÀÀÀN©^Ë;›¥ãÀ1974ApJ...194..249WPeak>E¡ËÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"À:cèÍM<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1285€MorphologyCMosaic nameh1@t«¤IÏ-î@K8åGä@XþzáG®¿ç…¸Që…;#×
ÁnAG…ÀÀUEVPA-linear fitNone=/˜tÀÀÀN©^Ë;¤~ÐÀ1974ApJ...194..249WPeak>0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"GX›)<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1286€MorphologyCMosaic nameh1@t«ßδIN@L
áî…ëÞ@Y>záG®?ã
=p£×
;#×
Ə\AAë…ÀÀUEVPA-linear fitNone=§ÀnÀÀÀN©^Ë;øa¦À1974ApJ...194..249WPeak>:^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ßä+ڔ§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1287€MorphologyCMosaic nameh1@t´ŸY@M(@J«…Â-Ô@Xå¸Q녿ý¸Që…;#×
Â×õÃA
=ÀÀUEVPA-linear fitNone=Š«ŠÀÀÀN©^Ë;Ç:½À1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Û€Ö[<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1288€MorphologyCMosaic nameh1@t¢I̧*Ì@Jø½ù)@Xµp£×
=¿ú¸Që…¸;#×
äîAqG®ÀÀUEVPA-linear fitNone>8nÁÀÀÀN©^Ë;áqŸÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"§<ÝÖp'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1289€MorphologyCMosaic nameh1@u>‹<-@KÙh¿÷@YË33333¿ö£×
=p¤;#×
Ã
=AƏ\ÀÀUEVPA-linear fitNone=¸›RÀÀÀN©^Ë;žìÀÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ø˜W]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)1290€MorphologyCMosaic nameh1@tu1C@K8Z|Â*P@X°Që…¸?ə™™™™š;#×
A±×
A¦záÀÀUEVPA-linear fitNone=‰þ‡ÀÀÀN©^Ë;Ë)_À1974ApJ...194..249WPeak=ÒñªÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Gž18›ò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1291€MorphologyCMosaic nameh1@t±#zM@Jñ
ßàñ@Xó×
=p¤¿õ
=p£×
;#×
ÂÒ33A¹G®ÀÀUEVPA-linear fitNone>$Ò³ÀÀÀN©^Ë;¶ØoÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"l4¹rp`<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1292€MorphologyCMosaic nameh1@t¹AQy¸@K6þ¾1''@Y
=p£×¿ð£×
=p¤;#×
ÔìA–õÃÀÀUEVPA-linear fitNone=B®ÑÀÀÀN©^Ë;wÀ1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"HN7òæ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1293€MorphologyCMosaic nameh1@tšäz,'Š@KÈýf?î@Y
áG®{?àÌÌÌÌÌÍ;#×
ÂȸA³¸ÀÀUEVPA-linear fitNone=º4DÀÀÀN©^Ë;¬1À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"m­žvÀ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1294€MorphologyCMosaic nameh1@tWúŸ=@Kì3&Éèœ@YáG®{?ï
=p£×
;#×
ÃzuÃA¡G®ÀÀUEVPA-linear fitNone=‹¼,ÀÀÀN©^Ë;¨mrÀ1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ï°í¡Üm<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1295€MorphologyCMosaic nameh1@t«Ö;—p@K;öœ½j@Xÿ\(õ¿ç
=p£×
;#×
Ã@s3A¶õÃÀÀUEVPA-linear fitNone=cÀÀÀN©^Ë;sË>À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"EÊܧŒ¿<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1296€MorphologyCMosaic nameh1@t¨dã÷VE@K2f‡»ÖÅ@XözáG®¿æ\(õ;#×
©ð¤AðQìÀÀUEVPA-linear fitNone<"ÈŸÀÀÀN©^Ë;?>À1974ApJ...194..249WPeak>JÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"J¢G×#Q<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1297€MorphologyCMosaic nameh1@tЄ
‰ø@Lšåûî/@Y¨£×
=q?è(õ\);#×
B³LÍB¸RÀÀUEVPA-linear fitNone>çÀÀÀÀN©^Ë;*dÃÀ1974ApJ...194..249WPeak<£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ŸîÕߌ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)1298€MorphologyCMosaic nameh1@tױځ…u@Jäf£è«@Y9™™™™šÀ®záG®;#×
¸Š=B33ÀÀUEVPA-linear fitNone<)‰ÀÀÀN©^Ë:Õ¥¹À1974ApJ...194..249WPeak>>vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"rÌ7t¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1299€MorphologyCMosaic nameh1@t¿ßåŸe§@J·™ߕ@Xþfffff¿ÿ×
=p£×;#×
ÂÔÇ®B9¸ÀÀUEVPA-linear fitNone=uÀÀÀN©^Ë;0ò|À1974ApJ...194..249WPeak=—PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Šq·®‡{<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1300€MorphologyCMosaic nameh1@u	˜–W™ß@K$¨"èã@Y­p£×
=ÀQë…¸R;#×
Â×QìB?\ÀÀUEVPA-linear fitNone<{½ÀÀÀN©^Ë:õÊÀ1974ApJ...194..249WPeak>JÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"QŸœOÍÕ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)1301€MorphologyCMosaic nameh1@t®K|H¸)@KB÷žìÖ@Y\(ö¿ç…¸Që…;#×
áHBë…ÀÀUEVPA-linear fitNone=05½ÀÀÀN©^Ë;ñÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"B¸Eý^È<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1302€MorphologyCMosaic nameh1@tÀÊÉōk@LxÓ¨òšB@Y'áG®{?ë
=p£×
;#×
ÃÕ9šBHÀÀUEVPA-linear fitNone=µ^òÀÀÀN©^Ë;'À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¯>v"ä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)1303€MorphologyCMosaic nameh1@t"Ï/Jj@KHa´y°@XÖ¸Që…¿½p£×
=q;#×
A÷ë…B)=qÀÀUEVPA-linear fitNone=:S¹ÀÀÀN©^Ë;˜ÝÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"?ˆw)ç'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1304€MorphologyCMosaic nameh1@têaô¶|ü@K7>µH_@Yu¸Që…Àp£×
=q;#×
ÃþšBwÀÀUEVPA-linear fitNone<¦µÀÀÀN©^Ë;}kÀ1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"H-ԄÄC<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1305€MorphologyCMosaic nameh1@t†eô '@K6C캜@X¸£×
=q?³333333;#×
·¸B6×
ÀÀUEVPA-linear fitNone=¤ZÀÀÀN©^Ë;Y"[À1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"H¬ÑÃÂd<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1306€MorphologyCMosaic nameh1@t¹±ˆÌ/@LI+¯Ã@YhQë…¸?åë…¸Qì;#×
Ðç®B*\)ÀÀUEVPA-linear fitNone<䎊ÀÀÀN©^Ë;Z¯À1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ä"3²|–<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1307€MorphologyCMosaic nameh1@tÄh¦£@Jý2/ð¬o@X¹™™™™š¿à(õ\);#×
ÈâBBë…ÀÀUEVPA-linear fitNone=?ðEÀÀÀN©^Ë;PœÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"eæ3¾n<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1308€MorphologyCMosaic nameh1@t'zl`p@K²Áꎼ@XôÌÌÌÌÍ?âzáG®;#×
òÊ=Bh£×ÀÀUEVPA-linear fitNone<@ƒÀÀÀN©^Ë;aúÀ1974ApJ...194..249WPeak>9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"yÃ÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1309€MorphologyCMosaic nameh1@tHM
¨L´@LÝñhƂ@X×\(õ@;#×
Ã4Š=@"×
ÀÀUEVPA-linear fitNone>–}þÀÀÀN©^Ë<Ö¶[À1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"'¹áÛӗ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBBpÀÀNew CGPS (Van Eck et al 2020 in prep)1310€MorphologyCMosaic nameh2@tdÒË<ôè@LVÕp	P @Xٙ™™™š@\(õ;#×
Ãñ˜RAÌÍÀÀUEVPA-linear fitNone=žJ8ÀÀÀN©^Ë<!À1974ApJ...194..249WPeak>
OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¾^>î%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBBpÀÀNew CGPS (Van Eck et al 2020 in prep)1311€MorphologyCMosaic nameh2@tš*Xíl@Mê\Íõa@Y°@Që…¸R;#×
Ëó3A%p¤ÀÀUEVPA-linear fitNone>™
»ÀÀÀN©^Ë<QRÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?">†ˆ Ñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1312€MorphologyCMosaic nameh2@tŸNÉ~¬@LñÚ¢\‹@YlÌÌÌÌÍ@333333;#×
à,ÍAK\)ÀÀUEVPA-linear fitNone>|³åÀÀÀN©^Ë<û@À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"z2£Pþî<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1313€MorphologyCMosaic nameh2@ttÍ#:@Klx¶mM@X¹™™™™š?ñ™™™™™š;#×
Ã7®A¶ÀÀUEVPA-linear fitNone=¡ê6ÀÀÀN©^Ë;–ÓÀ1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"t'²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1314€MorphologyCMosaic nameh2@tž.¥Rg¦@Lxž­`R@YFzáG®?ø¸Që…¸;#×
Ã+O\AR\ÀÀUEVPA-linear fitNone>ó[ÕÀÀÀN©^Ë<9#£À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¯(ïЈÎ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1315€MorphologyCMosaic nameh2@tg˜ßÿ/þ@Mºn͑íµ@YQG®zá@…¸Që…;#×
Ác…Az\ÀÀUEVPA-linear fitNone=×ÜÀÀÀN©^Ë;˜$À1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"'ßýÏÚ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGB®BpÀÀNew CGPS (Van Eck et al 2020 in prep)1316€MorphologyCMosaic nameh2@tÅW(y•Ë@LŸBcâ¸@Y–záG®?ð;#×
ÂυAá®ÀÀUEVPA-linear fitNone=ìÏlÀÀÀN©^Ë;ÂãÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"žNèá#<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)1317€MorphologyCMosaic nameh2@tTOŸA@MÜU«ƒ@Y6záG®@\(õ\;#×
ÀÀA
=ÀÀUEVPA-linear fitNone=ïáÚÀÀÀN©^Ë;å´$À1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"$BÁÈ­<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGB®BpÀÀNew CGPS (Van Eck et al 2020 in prep)1318€MorphologyCMosaic nameh2@tkJöB@MÀf*tê@YXõ\)@\(õ\;#×
Ã=«…A§ÂÀÀUEVPA-linear fitNone=—$ÀÀÀN©^Ë;wÀ1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"%†µ–9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGB®BpÀÀNew CGPS (Van Eck et al 2020 in prep)1319€MorphologyCMosaic nameh2@tŽûkD™¿@NwÄ2Ût¶@YÊ=p£×
@;#×
Á§®BÌÍÀÀUEVPA-linear fitNone=4Ö¡ÀÀÀN©^Ë;y±1À1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ßã+ƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1320€MorphologyCMosaic nameh2@txŸ^°É@Lð²þÆ1Ù@Y+×
=p¤@…¸Që…;#×
é7
AöÀÀUEVPA-linear fitNone<è},ÀÀÀN©^Ë;h§À1974ApJ...194..249WPeak>JÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"z°ÎIžk<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBBpÀÀNew CGPS (Van Eck et al 2020 in prep)1321€MorphologyCMosaic nameh2@tÌêQâ3w@Lº/ú‹Ù@Y«33333?ðffffff;#×
Ã"ffAÕ\)ÀÀUEVPA-linear fitNone=6ÀÀÀN©^Ë;
GíÀ1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"'5J<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIwBpÀÀNew CGPS (Van Eck et al 2020 in prep)1322€MorphologyCMosaic nameh2@tpm¡pÞI@KݔQο@XÆfffff?ù\(õ\;#×
ÃláHBõÃÀÀUEVPA-linear fitNone=Œs¬ÀÀÀN©^Ë;iNäÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ö'ÝÂ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1323€MorphologyCMosaic nameh2@tNcLöÊ1@Mj¶ý	O@Y®záH@½p£×
=;#×
Ø1ìA÷…ÀÀUEVPA-linear fitNone='ǹÀÀÀN©^Ë;|PHÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"HÅÆ0Å<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGB®BpÀÀNew CGPS (Van Eck et al 2020 in prep)1324€MorphologyCMosaic nameh2@t|`qÉõ9@MæsD'¯@Y@Që…¸@
záG®;#×
ñUÃB(öÀÀUEVPA-linear fitNone=5ÒÀÀÀN©^Ë;8'úÀ1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"g'º©*<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGB®BpÀÀNew CGPS (Van Eck et al 2020 in prep)1325€MorphologyCMosaic nameh2@t'ã"\/f@KÜá°yü@Xæfffff?ò¸Që…¸;#×
Ãòã×BC¸ÀÀUEVPA-linear fitNone=¿rqÀÀÀN©^Ë;60©À1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"öñÞ¦åŽ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1326€MorphologyCMosaic nameh2@tYþµÓÕ@Mͳ{ó@YB\(õÃ@™™™™š;#×
×õÃAî\ÀÀUEVPA-linear fitNone>Ð8\ÀÀÀN©^Ë;¯OÀ1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?" MpmÎ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGB®BpÀÀNew CGPS (Van Eck et al 2020 in prep)1327€MorphologyCMosaic nameh2@t³åÏbB@M3?uáv`@Y¢\(õÃ@G®záH;#×
Ã^¸B>záÀÀUEVPA-linear fitNone={½ÀÀÀN©^Ë;†À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"^¥éáØJ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1328€MorphologyCMosaic nameh2@t¡ÊN°Ò›@ML¤âÇͲ@YŒzáG®@Që…¸R;#×
ÃáñìB\\)ÀÀUEVPA-linear fitNone<ÝnÀÀÀN©^Ë:æ¯ÍÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"T"öªñ.<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1329€MorphologyCMosaic nameh2@tO]øÊ3@O¡Ä¶î@Y›33333@Që…¸R;#×
ÁEp¤@·®ÀÀUEVPA-linear fitNone>˜JÀÀÀN©^Ë< QDÀ1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¬°oÿVm<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1330€MorphologyCMosaic nameh3@tz[ŠDÒ¢@Nñ"Š`X@Yљ™™™š@€;#×
Ã!€@»…ÀÀUEVPA-linear fitNone>R
™ÀÀÀN©^Ë<•À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'´…˄<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1331€MorphologyCMosaic nameh3@tí2=§@Nƒç§	£@Y"áG®{@¨õ\);#×
¨õÃA2\ÀÀUEVPA-linear fitNone=ÙJõÀÀÀN©^Ë;õÊÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ûsû»ù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1332€MorphologyCMosaic nameh3@t‰[Cv@O]Ç"8@Z	™™™™š@¸Që…;#×
ÂòæfA2=qÀÀUEVPA-linear fitNone><ÕúÀÀÀN©^Ë<,\À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'«Í¥À7<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1333€MorphologyCMosaic nameh3@tcµçfÆ£@O؎Ñx$y@YüÌÌÌÌÍ@³33333;#×
Â׊=AK…ÀÀUEVPA-linear fitNone=㷕ÀÀÀN©^Ë<-àÀ1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'gl'HeÔ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1334€MorphologyCMosaic nameh3@tBÝå±^@ON'"üt@Y £×
=q@;#×
@A{×
ÀÀUEVPA-linear fitNone=èMýÀÀÀN©^Ë;§çÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"‡îðáÖ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1335€MorphologyCMosaic nameh3@tvŽèÊl@O"Ì%'@Z@ð£×
=q;#×
"\)Ab=qÀÀUEVPA-linear fitNone>ej¾ÀÀÀN©^Ë<ìÀÀ1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'}?b·x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1336€MorphologyCMosaic nameh3@t>>Þlî@N÷=œ½<r@Y}p£×
=@LÌÌÌÌÍ;#×
³ÑìA†ÀÀUEVPA-linear fitNone=×ö+ÀÀÀN©^Ë;»Â¹À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'²_ç H<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1337€MorphologyCMosaic nameh3@toCÃÙóÏ@O*õW®°b@YÔ(õ\@¸Që…¸;#×
Ã,J=A×
ÀÀUEVPA-linear fitNone=5ÒJÀÀÀN©^Ë;§qÉÀ1974ApJ...194..249WPeak=ùÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?' Îö/4<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1338€MorphologyCMosaic nameh3@t†èàN@NÝJ
;:@Yݏ\(ö@záG®;#×
ÃSîAffÀÀUEVPA-linear fitNone=sWæÀÀÀN©^Ë;±šAÀ1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'»†ð]Ù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1339€MorphologyCMosaic nameh3@t?kp×ë@NO–O4Þ@YE\(ö@\(õ\;#×
ÂøaHA¤áHÀÀUEVPA-linear fitNone=@nÀÀÀN©^Ë;–g¶À1974ApJ...194..249WPeak=Ù‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'î·•IE<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1340€MorphologyCMosaic nameh3@tX `¨w;@O|Oê(U1@YÎfffff@aG®zá;#×
 ÌÍA"áHÀÀUEVPA-linear fitNone>%!WÀÀÀN©^Ë;µˆãÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'…HnLŽ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1341€MorphologyCMosaic nameh3@tc*ŽXBv@N§Á¸Á@Y\(õ@æfffff;#×
՘RA\)ÀÀUEVPA-linear fitNone?ÃvÀÀÀN©^Ë<MÈuÀ1974ApJ...194..249WPeak<ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'×è`ìd<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1342€MorphologyCMosaic nameh3@tŒÊL4ý@NÉ@Ô>R@YàQë…¸@(õ\);#×
Ã[s3A¥ÂÀÀUEVPA-linear fitNone=bMÓÀÀÀN©^Ë;~G™À1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'†üw;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1343€MorphologyCMosaic nameh3@tŠ(¶"Ú@O$^š—-2@Yøõ\)@"záG®;#×
ÂiG®AÅ33ÀÀUEVPA-linear fitNone=ÇiìÀÀÀN©^Ë;Ž6À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¢Ï€ÇI|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1344€MorphologyCMosaic nameh3@tX
•l Œ@O4Ç¯æš@Y¶fffff@³33333;#×
Âé…AУ×ÀÀUEVPA-linear fitNone={Ç÷ÀÀÀN©^Ë;8ÏÀÀ1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'P7 U<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1345€MorphologyCMosaic nameh3@tK•Ù &æ@PíV
þ@Yø£×
=q@!³33333;#×
B uÃA®¸RÀÀUEVPA-linear fitNone=;â.ÀÀÀN©^Ë;h§À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Mj¢:Ü<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1346€MorphologyCMosaic nameh3@tÇÃï@Om•´ØËñ@Yv¸Që…@!ffffff;#×
B
=A¾QìÀÀUEVPA-linear fitNone?FñÀÀÀN©^Ë<î9À1974ApJ...194..249WPeak<£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Š' ÇÈ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1347€MorphologyCMosaic nameh3@tÅ?²Ù@O1 ç3U@YB\(õÃ@ ®záG®;#×
BŠ33AöõÃÀÀUEVPA-linear fitNone<¬2#ÀÀÀN©^Ë;/¢ðÀ1974ApJ...194..249WPeak>"ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'­àßLº<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1348€MorphologyCMosaic nameh3@te†áÆ%ý@N0ƒp)¦ø@YtzáG®@€;#×
Áý®A÷×
ÀÀUEVPA-linear fitNone<ëíúÀÀÀN©^Ë;l
À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'úY‰'>™<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1349€MorphologyCMosaic nameh3@tEÝþ‡e@N}GÎÌ€@Y^¸Që…@áG®zá;#×
Ã]£×AîáHÀÀUEVPA-linear fitNone=ñ,ÀÀÀN©^Ë;`"À1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÝÞǒH<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1350€MorphologyCMosaic nameh3@tµXF@NzŽ{Ü·@YzáG®@£×
=p¤;#×
À'áHAÚ=qÀÀUEVPA-linear fitNone=£æÅÀÀÀN©^Ë;-«ŸÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÞݳcnŒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1351€MorphologyCMosaic nameh3@tt®zge5@O€ÈØz@Y÷\(õ@\(õ\;#×
Ã(öAôzáÀÀUEVPA-linear fitNone=(—cÀÀÀN©^Ë;"µÝÀ1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"Äsø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1352€MorphologyCMosaic nameh3@t†MH÷ @NÜáf'3@YÜÌÌÌÌÍ@¸Që…;#×
Áç®Aê£×ÀÀUEVPA-linear fitNone=(ÌÀÀÀN©^Ë;B¤UÀ1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'»˜Ö?ï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMúBpÀÀNew CGPS (Van Eck et al 2020 in prep)1353€MorphologyCMosaic nameh3@t/Nn!{@NL;å7Р@Y-\(ö@™™™™™š;#×
CÁHB(öÀÀUEVPA-linear fitNone>9¤ÀÀÀN©^Ë;m=†À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ï÷BBÄ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1354€MorphologyCMosaic nameh3@tN¡äl\]@N@
/îæH@YW\(õ@¸Që…¸;#×
\B
ÌÍÀÀUEVPA-linear fitNone<"Ù@ÀÀÀN©^Ë;Õ¦À1974ApJ...194..249WPeak=ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ôƒêpè <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1355€MorphologyCMosaic nameh3@t'N|¼á´@N0!šÉïS@Y Që…¸@8Që…¸;#×
ÃþٚB-ÀÀUEVPA-linear fitNone>/kãÀÀÀN©^Ë;7€4À1974ApJ...194..249WPeak<ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ú~c¸G<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1356€MorphologyCMosaic nameh3@txȖª`9@N&ߐV–ô@YŽ¸Që…@½p£×
=;#×
êÀB@áHÀÀUEVPA-linear fitNone=Ë3ÛÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ýüÓÛ,i<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1357€MorphologyCMosaic nameh3@s½Uje÷T@P=Ã~%ö@Yi™™™™š@(®záH;#×
ÁPzá@'áHÀÀUEVPA-linear fitNone= QDÀÀÀN©^Ë<K§3À1974ApJ...194..249WPeak>¡G®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'5]ümRƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1358€MorphologyCMosaic nameh4@s×z¹×UN@Oš%:—¯H@Y1™™™™š@$£×
=p¤;#×
BˆÇ®AffÀÀUEVPA-linear fitNone>YÀÀÀN©^Ë<RܱÀ1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'{€Ã²¡¬<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1359€MorphologyCMosaic nameh4@t®ýøU@O¼**!ýe@Yz=p£×
@#®záH;#×
C@£×A1G®ÀÀUEVPA-linear fitNone=·€4ÀÀÀN©^Ë;áqŸÀ1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'p~¸aåè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1360€MorphologyCMosaic nameh4@sê+·\ª@P­:¬,@Yð£×
=q@(™™™™™š;#×
Á©×
A:áHÀÀUEVPA-linear fitNone=R½<ÀÀÀN©^Ë;ÊÕ|À1974ApJ...194..249WPeak=ñ©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'öV.Ø¢»<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1361€MorphologyCMosaic nameh4@sÞ¬$P@P*'qöžm@Y€õ\)@&LÌÌÌÌÍ;#×
Â
ffAŒÌÍÀÀUEVPA-linear fitNone>R‹nÀÀÀN©^Ë;å_À1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'@Û´ <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1362€MorphologyCMosaic nameh4@t>Ô2K@OÍ%Êõ®½@Y'™™™™š@"®záG®;#×
C7}qAª¸RÀÀUEVPA-linear fitNone=*dÃÀÀÀN©^Ë;\Û8À1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'k"I1á<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1363€MorphologyCMosaic nameh4@sÍ@µÐÉk@PÀ?J²@YQG®zá@&B\(õÃ;#×
ÁuA'(öÀÀUEVPA-linear fitNone=íÀÀÀN©^Ë;¤*íÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'VÊ<Пï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1364€MorphologyCMosaic nameh4@sÜ[ÖîïM@OÂ_ÿÛ@Y.fffff@$.záG®;#×
B}×
Aj\ÀÀUEVPA-linear fitNone=†Â'ÀÀÀN©^Ë;ÁTÊÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ƒ}†øS<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1365€MorphologyCMosaic nameh4@t‡F)@PE&ñ§¦Û@Yљ™™™š@$ã×
=p¤;#×
B̽qA—\)ÀÀUEVPA-linear fitNone<ÝÖàÀÀÀN©^Ë;F'÷À1974ApJ...194..249WPeak=ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'0þ|›<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1366€MorphologyCMosaic nameh4@tQdóu@O¹þP±þ8@Y"…¸Qì@"333333;#×
BÙ¸AÉp¤ÀÀUEVPA-linear fitNone=ñ6ÀÀÀN©^Ë;e`BÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'q1j È<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1367€MorphologyCMosaic nameh4@s¾ ì¤r.@P#(¡¬h@YU\(ö@'u\(ö;#×
Bã33A¬(öÀÀUEVPA-linear fitNone=8ï5ÀÀÀN©^Ë;EClÀ1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'EW%"›<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1368€MorphologyCMosaic nameh4@tz³vèï@P``b @YУ×
=q@&#×
=p¤;#×
Á‰×
AÓ
=ÀÀUEVPA-linear fitNone>ÀÀÀÀN©^Ë;'%1À1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'!
HgR<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1369€MorphologyCMosaic nameh4@sݯÉU@OÞôS	§@Y/\(õ@$&fffff;#×
Bò"{A£ë…ÀÀUEVPA-linear fitNone=b'AÀÀÀN©^Ë;XDÐÀ1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ƒsŸ'bQ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1370€MorphologyCMosaic nameh4@t€—í@Ovv<š@Ym¸Që…@!ã×
=p¤;#×
Áï¸AߏÀÀUEVPA-linear fitNone=ŸÀÀÀN©^Ë;(mrÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'‡6ù["Ý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1371€MorphologyCMosaic nameh4@s®ò	^@Pid×&
@Y|(õ\@)záG®{;#×
AÊõÃAÈQìÀÀUEVPA-linear fitNone;ýó¶ÀÀÀN©^Ë;0J¶À1974ApJ...194..249WPeak>¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'îùõ|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1372€MorphologyCMosaic nameh4@s–.Z€çü@P7ҏôŒ@Y9ë…¸R@)…¸Që…;#×
BóLÍB£×ÀÀUEVPA-linear fitNone=-À˜ÀÀÀN©^Ë;"µÝÀ1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'8ç~{«x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1373€MorphologyCMosaic nameh4@sÈa¶[<ú@O ?.}D@Y!™™™™š@%W
=p£×;#×
ÁýG®A‹¸ÀÀUEVPA-linear fitNone=	ª¤ÀÀÀN©^Ë;7€4À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'y"v(Ùg<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1374€MorphologyCMosaic nameh4@t48©`Ä@PG-6	2@YÊáG®{@%0£×
=q;#×
B8ffAñ¸ÀÀUEVPA-linear fitNone=Îp;ÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'/Í•¹ñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1375€MorphologyCMosaic nameh4@sù`cC|@Oª6úøk@Ya™™™™š@#hõ\);#×
C@èöAý…ÀÀUEVPA-linear fitNone<g"ÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak>cSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'vQóÆì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1376€MorphologyCMosaic nameh4@t"KŒä¶@P|õ'ü'@Z
¸Që…@%‡®záH;#×
BA33Aç\)ÀÀUEVPA-linear fitNone=äÀÀÀN©^Ë;-«ŸÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÔÇmJG<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1377€MorphologyCMosaic nameh4@s¢=Fª @P[ ž×@Yc33333@)µÂ\(ö;#×
Bm£×A£…ÀÀUEVPA-linear fitNone=›ÀÀÀN©^Ë;IÙÓÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'$%üfÌJ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1378€MorphologyCMosaic nameh4@t
!¹:Ý@P¦¤žØÎ&@Z\(õ@'O\(õ;#×
Ã8
=AÐffÀÀUEVPA-linear fitNone<ÂPrÀÀÀN©^Ë;d¸|À1974ApJ...194..249WPeak>'ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ùɍþŸ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1379€MorphologyCMosaic nameh4@sµ«Ž
šI@P4A¹ô¢@YY™™™™š@(&fffff;#×
C=qAªÀÀUEVPA-linear fitNone>AòÀÀÀN©^Ë;I2À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?';Ï·«X<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1380€MorphologyCMosaic nameh4@sÂ4@ÉêJ@P"ƒ:ë#@Y±ë…¸R@)'ë…¸R;#×
Á'QìBáHÀÀUEVPA-linear fitNone=·þÀÀÀN©^Ë;Xì–À1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'BP¥×<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1381€MorphologyCMosaic nameh4@sÔÒAZ=°@P!C
<Œó@Ynfffff@&€;#×
B³Ü)BG®ÀÀUEVPA-linear fitNone<º
RÀÀÀN©^Ë;=f'À1974ApJ...194..249WPeak>$ÝÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'F~go<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1382€MorphologyCMosaic nameh4@t3ãö¶ŠZ@Pm£òà@Z\(õ@$\(õ;#×
Á"záB%ÌÍÀÀUEVPA-linear fitNone<hÑÀÀÀN©^Ë;À1974ApJ...194..249WPeak>7KÇÀÀÀN©^ËÀÀÀÀÀÀÀÀ?''$‹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1383€MorphologyCMosaic nameh4@sà¦ËëÁG@PËLé¤@Yýp£×
=@)"záG®;#×
Àe¸B™šÀÀUEVPA-linear fitNone<
õÀÀÀN©^Ë;À1974ApJ...194..249WPeak>n—ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'æ2¤iU‰<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1384€MorphologyCMosaic nameh4@sö¥Óõ!@OŒH*@‰B@YS33333@#333333;#×
C§'ìAù33ÀÀUEVPA-linear fitNone=C–ÀÀÀN©^Ë;
ŽÉÀ1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'€pRý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1385€MorphologyCMosaic nameh4@t+æìû¦@OKn6ћ@YZ\(õÃ@"«…¸Qì;#×
CøRBC…ÀÀUEVPA-linear fitNone<60©ÀÀÀN©^Ë:áqŸÀ1974ApJ...194..249WPeak>49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"LÄ!Ý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1386€MorphologyCMosaic nameh4@sçùÛ.à¿@OÏ®Kg€@YYë…¸R@$…¸Që…;#×
C&\BÀÀUEVPA-linear fitNone=€·€ÀÀÀN©^Ë;¡ŒÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'j?¾Ú›®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1387€MorphologyCMosaic nameh4@sߧ4®¨
@O|ÙTãþ4@Y0£×
=q@#ýp£×
=;#×
CGBKë…ÀÀUEVPA-linear fitNone<ŸèhÀÀÀN©^Ë;
ŽÉÀ1974ApJ...194..249WPeak>VÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'…T´;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1388€MorphologyCMosaic nameh4@t ¸â™î@O­Nà5ÊÏ@YráG®{@"îzáG®;#×
A(öBë…ÀÀUEVPA-linear fitNone;×ðíÀÀÀN©^Ë:ÉÙÓÀ1974ApJ...194..249WPeak>yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'uH"f›ñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1389€MorphologyCMosaic nameh4@sôLAØ@PӅ²¥"¢@Z£×
=q@)ÌÌÌÌÍ;#×
AËp¤B¸ÀÀUEVPA-linear fitNone<'yÀÀÀN©^Ë;±…À1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'áãG`a²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1390€MorphologyCMosaic nameh4@sŽŒcPrK@PæÒ!o,@YÀ£×
=q@-+…¸Qì;#×
ÁIë…@‰™šÀÀUEVPA-linear fitNone>_rqÀÀÀN©^Ë<È´9À1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'×帐<Ö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1391€MorphologyCMosaic nameh5@ssN8kà@P^	ÕèJ@Y4ÌÌÌÌÍ@+³33333;#×
Að¸R@Û33ÀÀUEVPA-linear fitNone=·¤èÀÀÀN©^Ë;ð"bÀ1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'"vŠpq<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1392€MorphologyCMosaic nameh5@sOzM@Pò;!Þj1@Y\záG®@1&fffff;#×
A_®AI¸ÀÀUEVPA-linear fitNone>gÀÀÀN©^Ë<9w…À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÒQÇ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1393€MorphologyCMosaic nameh5@s=fÅ^§@PÓÒÕ-'!@Yffffff@0G®zá;#×
A……A1ë…ÀÀUEVPA-linear fitNone=¥¤jÀÀÀN©^Ë;êžoÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'á»A¨<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1394€MorphologyCMosaic nameh5@s_ƒ'/Mh@P¨y^hbu@Y`@-Þ¸Që…;#×
B\AIë…ÀÀUEVPA-linear fitNone>"r†ÀÀÀN©^Ë<û@À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'øÊÊÛQà<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1395€MorphologyCMosaic nameh5@sçCíQ'@Q	ÛÃE«Ó@Y}p£×
=@1…¸Qì;#×
B)G®A\záÀÀUEVPA-linear fitNone>*JŒÀÀÀN©^Ë;ëšÀ1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Æ0ïx"j<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1396€MorphologyCMosaic nameh5@s‰Êˆ§>Õ@Pò~ž &@Yŏ\(ö@-'ë…¸R;#×
A"(öAU¸ÀÀUEVPA-linear fitNone=NXÀÀÀN©^Ë;êòRÀ1974ApJ...194..249WPeak>-VÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÑðÑ5H<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1397€MorphologyCMosaic nameh5@s®®òN-—@PÖ>Jõ¤9@Yҏ\(õÃ@+£×
=p¤;#×
AüÌÍA$£×ÀÀUEVPA-linear fitNone<üãÀÀÀN©^Ë;¢ÛbÀ1974ApJ...194..249WPeak>$Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'àx×òö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1398€MorphologyCMosaic nameh5@s'æwjù@Q>7QJºb@Z
=p£×
@.\(õÃ;#×
Á¼¸RA]ÀÀUEVPA-linear fitNone>Ÿ‡jÀÀÀN©^Ë<55À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¬Àª{Wo<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1399€MorphologyCMosaic nameh5@sM"Oæ;é@Q˜¡«©@Y¸Që…@0\(ö;#×
¤×
AbffÀÀUEVPA-linear fitNone=ʁ™ÀÀÀN©^Ë;µÜÆÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÉÐÑ#ág<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1400€MorphologyCMosaic nameh5@s/[¤þP@PÏèL™±@Y4záG®@1(õ\;#×
Á¾QìAŠáHÀÀUEVPA-linear fitNone=6;%ÀÀÀN©^Ë;jžoÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ãÇR^Q<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1401€MorphologyCMosaic nameh5@sMW[-,@QCQ›Ô@Y õ\)@0!G®zá;#×
@ÂAb\ÀÀUEVPA-linear fitNone=/˜tÀÀÀN©^Ë;ÆæÚÀ1974ApJ...194..249WPeak>²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ç{Ürnf<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1402€MorphologyCMosaic nameh5@s€7åãYþ@Q2˜¾)¬@Yñë…¸R@/(õ\;#×
A'\A—G®ÀÀUEVPA-linear fitNone=ÃÀÀÀN©^Ë;ZãçÀ1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'²‰žÐ±ï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1403€MorphologyCMosaic nameh5@s]ø@F@PÍçßí¼B@Y~fffff@.™™™™™š;#×
ÂÃáHAº\ÀÀUEVPA-linear fitNone=[ÀÀÀÀN©^Ë;;nÖÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'äÓÒYMú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1404€MorphologyCMosaic nameh5@saÖ	S@Qh[Zźj@ZzáG®@0˜Që…¸;#×
BíáHA¢ÀÀUEVPA-linear fitNone=rù‡ÀÀÀN©^Ë;œõoÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'™%ÇÌKR<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1405€MorphologyCMosaic nameh5@s!€Ák@Pü­L]@Yj\(õÃ@1p£×
=;#×
B‹áHA£G®ÀÀUEVPA-linear fitNone= ù	ÀÀÀN©^Ë;ŽŠrÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÌɗxÛ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1406€MorphologyCMosaic nameh5@s<9hxá¸@PÕ»½ÀL@Yg
=p£×@0…¸Qì;#×
Âq¸AúÀÀUEVPA-linear fitNone=TýôÀÀÀN©^Ë;:KÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'à¼hÕA<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1407€MorphologyCMosaic nameh5@sxïd¹ö@Qbú5l@ZzáG®@0#×
=p¤;#×
Â
\AÓp¤ÀÀUEVPA-linear fitNone>#·•ÀÀÀN©^Ë;˜$À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'››')º§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1408€MorphologyCMosaic nameh5@s='D0m@PÓŒÞˆg@Yep£×
=@0G®zá;#×
Á™®Aœ¸RÀÀUEVPA-linear fitNone="Ù@ÀÀÀN©^Ë;¬1À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'â"‹[µ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1409€MorphologyCMosaic nameh5@svXÜ&×ø@PÑՇ;"÷@Y˜Që…¸@-µÂ\(ö;#×
BŽqAá
=ÀÀUEVPA-linear fitNone=t‡ýÀÀÀN©^Ë;S£À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'âÅè=¥<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1410€MorphologyCMosaic nameh5@s¢Äà@Q ãg^s@YäÌÌÌÌÍ@.½p£×
=;#×
Áa¸A¿p¤ÀÀUEVPA-linear fitNone=d™ÀÀÀN©^Ë;0ò|À1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ºÚH}ý6<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1411€MorphologyCMosaic nameh5@s5fB3f@Qz«Rb@YœÌÌÌÌÍ@0À;#×
BÌÍAõ…ÀÀUEVPA-linear fitNone<¥Î[ÀÀÀN©^Ë;ª;À1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¾y‰JБ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1412€MorphologyCMosaic nameh5@s7íÂÿ@QK¦¸ísü@Yʏ\(õÃ@1"\(õÃ;#×
¿fffAÖÌÍÀÀUEVPA-linear fitNone=øbÀÀÀN©^Ë;RÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¦k:t<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1413€MorphologyCMosaic nameh5@sEe[bǵ@P͕¬-Öf@Yh@/"záG®;#×
Á0õÃAÈ£×ÀÀUEVPA-linear fitNone='8ÀÀÀN©^Ë;49XÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'äþõ6g-<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1414€MorphologyCMosaic nameh5@rûp+…à@PÙL Æ£@Y4(õ\@1j=p£×
;#×
©p¤Aï…ÀÀUEVPA-linear fitNone=hÀÀÀN©^Ë;}kÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÞáD‰<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1415€MorphologyCMosaic nameh5@sµq¾ö+@P©áaµ¡•@YµÂ\(ö@*…¸Që…;#×
AžÌÍAþõÃÀÀUEVPA-linear fitNone=§ÆÀÀÀN©^Ë;Eë1À1974ApJ...194..249WPeak=×
=ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ø¿Yƒ²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1416€MorphologyCMosaic nameh5@sšà/óx@PÎxÔZdè@Y3…¸Qì@1
=p£×;#×
ÂÓzáAä¸RÀÀUEVPA-linear fitNone=O
"ÀÀÀN©^Ë;PœÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ä‡Éä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1417€MorphologyCMosaic nameh5@sØfžmž¯@På"4¬<@Zõ\)@*k…¸Qì;#×
BٚB=qÀÀUEVPA-linear fitNone='áïÀÀÀN©^Ë;/¢ðÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ø'H4³Z<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1418€MorphologyCMosaic nameh5@srâÏ'³l@QNLGt{a@YþzáG®@0záG®;#×
BC™šB
=ÀÀUEVPA-linear fitNone<sCÀÀÀN©^Ë;ÞUÀ1974ApJ...194..249WPeak>vÈ´ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¥.,R.<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1419€MorphologyCMosaic nameh5@s%ð›Þ?a@QE‹Æ}õ@Y·®záH@1hõ\);#×
¿"{B	ffÀÀUEVPA-linear fitNone<ü¹ÀÀÀN©^Ë;
GíÀ1974ApJ...194..249WPeak>uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'©I$<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1420€MorphologyCMosaic nameh5@s"³÷á¾@PžÒÌmZ@Y{33333@,8Që…¸;#×
Cc×B"záÀÀUEVPA-linear fitNone=5inÀÀÀN©^Ë;ÄHÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'þJ½.<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1421€MorphologyCMosaic nameh5@s¡tHé@P±ÊÇxÉ@Y¨@+nzáG®;#×
Bó3BHÀÀUEVPA-linear fitNone;âmHÀÀÀN©^Ë:§Å¬À1974ApJ...194..249WPeak>Që…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'óÂޖ"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1422€MorphologyCMosaic nameh5@s2ßRÏW"@QIG'‡É@YŸQë…@11ë…¸R;#×
B_\)B!=qÀÀUEVPA-linear fitNone<¯dÀÀÀN©^Ë:Ç:½À1974ApJ...194..249WPeak=—PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'§‡ÿ']X<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1423€MorphologyCMosaic nameh5@s‹º—Û©@QmÄYW³@YàQë…¸@.\(õ;#×
 p¤B/33ÀÀUEVPA-linear fitNone=]¢ÀÀÀN©^Ë;sXÀ1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Âî¨Ý,9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1424€MorphologyCMosaic nameh5@ts
Vî"@Jem¢àòÏ@XS33333¿ç®záG®;#×
A>ffAUë…ÀÀUEVPA-linear fitNone=°ò|ÀÀÀN©^Ë;÷¹àÀ1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¶ÒL>³<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1425€MorphologyCMosaic nameij1@t"ÉÊgA@JKKÁKA¤@Xˆõ\)¿úÌÌÌÌÌÍ;#×
ÃunAr¸RÀÀUEVPA-linear fitNone>@$³ÀÀÀN©^Ë<,¯÷À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Å=&ít<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1426€MorphologyCMosaic nameij1@taOìD@J`=TP0@X0£×
=q¿Õ\(õÃ;#×
ÁÀ\AU™šÀÀUEVPA-linear fitNone>£èÀÀÀN©^Ë<;ôÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¹¬?ƒ¸T<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1427€MorphologyCMosaic nameij1@tsP¥×·í@JÃiH·©º@Xq™™™™š¿Ç
=p£×
;#×
Á'QìAA™šÀÀUEVPA-linear fitNone>Ò+¿ÀÀÀN©^Ë<~q‹À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?""&ê'ºY<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1428€MorphologyCMosaic nameij1@td‰=náô@Iã긴Þî@Xfffff¿ò\(õ;#×
C Ã×A†£×ÀÀUEVPA-linear fitNone>…ÀÀÀN©^Ë;Ü3rÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ÿ»®‡mÆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1429€MorphologyCMosaic nameij1@t/×d]£Ì@J!Vƒï@WÀ£×
=q?àÌÌÌÌÌÍ;#×
Ã4(öA'p¤ÀÀUEVPA-linear fitNone>'wÀÀÀN©^Ë<ŠrÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ލð"õÉ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1430€MorphologyCMosaic nameij1@t}=­«¥@Iìï©´ºO@X@Që…¸¿ûp£×
=q;#×
ù`A‡G®ÀÀUEVPA-linear fitNone=ßZÙÀÀÀN©^Ë;¤UÀ1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ú‰?§oÜ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1431€MorphologyCMosaic nameij1@t"XxÀK@@IÖf…ï5Ñ@Xd(õ\ÀzáG®;#×
ÃnA›\)ÀÀUEVPA-linear fitNone<Î[BÀÀÀN©^Ë;žDúÀ1974ApJ...194..249WPeak>H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ž7'å<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1432€MorphologyCMosaic nameij1@trŒR"Åë@I`RÂ+Ç@Wÿ
=p£×Àffffff;#×
BÛÑìAªffÀÀUEVPA-linear fitNone=›ÀÀÀN©^Ë;­W¼À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•MªŽQTø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1433€MorphologyCMosaic nameij1@tjy\{(A@J:q GÙÐ@X5p£×
=¿éG®záH;#×
B/…A×
ÀÀUEVPA-linear fitNone=À)ñÀÀÀN©^Ë;Á¨¬À1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Νϸ	<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1434€MorphologyCMosaic nameij1@t—<ÃN¢b@J²Yðí
@X¯
=p£×¿ñë…¸Qì;#×
Ã~k…A'=qÀÀUEVPA-linear fitNone=µy)ÀÀÀN©^Ë;ÏkãÀ1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"YœKã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1435€MorphologyCMosaic nameij1@t|¢ë.@J6è·Í@XVzáG®¿ôzáG®;#×
¤½qA¸¸RÀÀUEVPA-linear fitNone= {5ÀÀÀN©^Ë;Ë}AÀ1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ÑZÎbM<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1436€MorphologyCMosaic nameij1@tVâ"ìCc@Iþk6ÀH&@Wýp£×
=¿å¸Që…;#×
ÁzffA®ÀÀUEVPA-linear fitNone<‰LDÀÀÀN©^Ë;M °À1974ApJ...194..249WPeak>@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ðƒ›Ò,ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1437€MorphologyCMosaic nameij1@ta¿šö>@J0z!çÔÎ@X!™™™™š¿ä(õ\);#×
ÃcO\A¹ÂÀÀUEVPA-linear fitNone=:S¹ÀÀÀN©^Ë;œ¡ŒÀ1974ApJ...194..249WPeak=Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ô0ÆWs"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1438€MorphologyCMosaic nameij1@tmgE	K@J^%tìF@X-¸Q녿ñë…¸Qì;#×
ÂÄ8RAØõÃÀÀUEVPA-linear fitNone=JAÀÀÀN©^Ë;‹C–À1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"æÜÔ<q—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1439€MorphologyCMosaic nameij1@t"¶ZäN@JE-¾' ³@X‡®záH¿û…¸Që…;#×
ÃR)AèáHÀÀUEVPA-linear fitNone>KÀÀÀN©^Ë;­ÚÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"È£׍<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1440€MorphologyCMosaic nameij1@tV+)Î@Iûöî(ã@Wû33333¿äõ\(ö;#×
B@ffA–=qÀÀUEVPA-linear fitNone<ò¬ÀÀÀN©^Ë;28À1974ApJ...194..249WPeak>‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ñêºh+l<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1441€MorphologyCMosaic nameij1@tš"W¬¾•@IyÊÏ$&ù@XVzáG®À	
=p£×
;#×
Ã]höA•¸ÀÀUEVPA-linear fitNone=ýº
ÀÀÀN©^Ë<¤À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•>E‡µ"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1442€MorphologyCMosaic nameij1@tk"'Òºà@J؁Ò@X-p£×
=¿ðzáG®;#×
ÃVë…Aè(öÀÀUEVPA-linear fitNone=½VmÀÀÀN©^Ë;ƒfQÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"à;¼.˜<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1443€MorphologyCMosaic nameij1@t]Ñzá	Ö@Ièaö¶Ñ-@X33333¿îáG®zá;#×
AÎzáA¾ffÀÀUEVPA-linear fitNone=
Ã7ÀÀÀN©^Ë;B¤UÀ1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ý(Z{Ó*<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1444€MorphologyCMosaic nameij1@t‹Âþs W@J¦"¾×@X•Â\(ö¿í\(õÃ;#×
ÃaHB×
ÀÀUEVPA-linear fitNone=6Z›ÀÀÀN©^Ë;<œÀ1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?""½xÁj¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1445€MorphologyCMosaic nameij1@tß1ˆR@JÐà‰ºý@XT(õ\¿ù×
=p£×;#×
Ã՞¸Bp¤ÀÀUEVPA-linear fitNone=Ž¤©ÀÀÀN©^Ë;QRÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"æ›·Z§'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1446€MorphologyCMosaic nameij1@tLc'	ò@J˜ÒÕ­ß9@X¸Që…?àQë…¸R;#×
ÚµÃBG®ÀÀUEVPA-linear fitNone=,¯÷ÀÀÀN©^Ë;f¯ÍÀ1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"šâ{©ŠW<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1447€MorphologyCMosaic nameij1@tq±L[ G@HíVË{á¢@WØ£×
=qÀ\(õÃ;#×
B ¸RA÷ÀÀUEVPA-linear fitNone=¦‹ÀÀÀN©^Ë;'%1À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?••¹žÚà<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1448€MorphologyCMosaic nameij1@tVG:,@I©mUtañ@Wà¿ò=p£×
=;#×
ƒæfB£×ÀÀUEVPA-linear fitNone=&A³ÀÀÀN©^Ë;G:½À1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•!áp³Ñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1449€MorphologyCMosaic nameij1@tX¿Õׯh@Jƒœp˜/ß@X,záG®?´záG®{;#×
Âå¸RBp¤ÀÀUEVPA-linear fitNone<ùÆ*ÀÀÀN©^Ë;:KÀ1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¦YHá}<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1450€MorphologyCMosaic nameij1@t2~—Þ@Iægv@XAë…¸RÀp£×
=q;#×
ÊÅBp¤ÀÀUEVPA-linear fitNone=?¦ßÀÀÀN©^Ë;=f'À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•9f'&Ô<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1451€MorphologyCMosaic nameij1@tQ6–T…Ø@KE~õz@X^¸Që…?özáG®{;#×
Ä7ùšB×
ÀÀUEVPA-linear fitNone=€'ÍÀÀÀN©^Ë:üøÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"@üW'û<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1452€MorphologyCMosaic nameij1@tr ýV'æ@J)žÿ^;@X?\(õ¿ñp£×
=q;#×
@ŽffAøQìÀÀUEVPA-linear fitNone=µ%FÀÀÀN©^Ë;,\À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ø	ú<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1453€MorphologyCMosaic nameij1@t^1Ù^e@Jëܵ³Öˆ@XXQë…¸?âzáG®;#×
ÂîáHBM™šÀÀUEVPA-linear fitNone=
EcÀÀÀN©^Ë;-àÀ1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"nç=Mµ–<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1454€MorphologyCMosaic nameij1@tıÂg´@KQÚC4åÞ@Wí¸Që…@	…¸Që…;#×
ƒæfA(õÃÀÀUEVPA-linear fitNone=®Ñ9ÀÀÀN©^Ë<¥ãÀ1974ApJ...194..249WPeak=áG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?":Æü]a×<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1455€MorphologyCMosaic nameij2@t (ôu±Ú@Lªk.n"R@X†fffff@záG®{;#×
Bg£×A
p¤ÀÀUEVPA-linear fitNone>g®ÀÀÀN©^Ë<gÕgÀ1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"™r<y<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1456€MorphologyCMosaic nameij2@tdØÝëb@LŠšÏùK@X¸Që…@½p£×
=;#×
Ã	Ç®AIÀÀUEVPA-linear fitNone>z!êÀÀÀN©^Ë</xÿÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"âbâûT<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1457€MorphologyCMosaic nameij2@tf0d‹N@K3¤JŒs@Wٙ™™™š@	G®záH;#×
Ãe=qA1ÀÀUEVPA-linear fitNone>ŽLÀÀÀN©^Ë<6À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"J%T"÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1458€MorphologyCMosaic nameij2@súõBh@K©p¡cç@Wðõ\)@ffffff;#×
îAJáHÀÀUEVPA-linear fitNone=Õl
ÀÀÀN©^Ë;®§HÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"žÊ˜Id<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1459€MorphologyCMosaic nameij2@tÞb6•Y@K¬Yo	ê•@X¸Që…@Që…¸R;#×
C8YšA‡®ÀÀUEVPA-linear fitNone=×
=ÀÀÀN©^Ë;¼œÀ1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"6+•Ÿt<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1460€MorphologyCMosaic nameij2@t@¿vz€«@LaÙ,â\¯@X¡™™™™š@™™™™™š;#×
ÂqìAyG®ÀÀUEVPA-linear fitNone>ÜÀÀÀN©^Ë;àu÷À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¹cd¬¼Ë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1461€MorphologyCMosaic nameij2@tä`·@L;áÂaîe@XFfffff@Š=p£×
;#×
Á‡™šA²£×ÀÀUEVPA-linear fitNone>'"àÀÀÀN©^Ë;Ùè>À1974ApJ...194..249WPeak<ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ʤ²»z<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1462€MorphologyCMosaic nameij2@tAGm@KᢉxkŠ@Xw
=p£×@™™™™™š;#×
Ï\AË×
ÀÀUEVPA-linear fitNone<Ö•ÀÀÀN©^Ë;!7ôÀ1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ô°z ü/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1463€MorphologyCMosaic nameij2@tÀ׋Bá@LUԕ1@X,(õ\@…¸Që…;#×
AÈ(öA—…ÀÀUEVPA-linear fitNone>2køÀÀÀN©^Ë;«´NÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ÛÚ0cÂÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1464€MorphologyCMosaic nameij2@t&õs@L§…±ÿad@XŽ¸Që…@Ü(õ\;#×
ÃQÞ¸AÏë…ÀÀUEVPA-linear fitNone=óbcÀÀÀN©^Ë;p"bÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"š_âކ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBBpÀÀNew CGPS (Van Eck et al 2020 in prep)1465€MorphologyCMosaic nameij2@t6A1æ™@LqzÏôD@X•Â\(ö@=p£×
=;#×
ÃÖFfAá¸ÀÀUEVPA-linear fitNone=wîNÀÀÀN©^Ë;nÀ1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"²‡• ã\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBBpÀÀNew CGPS (Van Eck et al 2020 in prep)1466€MorphologyCMosaic nameij2@söC͊Û@KÞún¬Ú¨@WüzáG®@\(õ;#×
®B!õÃÀÀUEVPA-linear fitNone=ùÆÀÀÀN©^Ë;ÄHÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"õó(3(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1467€MorphologyCMosaic nameij2@tAÒã£Wë@Ln¼a½ú@X§®záH@;#×
û˅BÀÀUEVPA-linear fitNone<ô
(ÀÀÀN©^Ë;F'÷À1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"³–¥	Î<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBBpÀÀNew CGPS (Van Eck et al 2020 in prep)1468€MorphologyCMosaic nameij2@tc‰Æ—Š3@KÓ7³j"«@X¬ÌÌÌÌÍ?ý
=p£×
;#×
âQìAôÌÍÀÀUEVPA-linear fitNone=‹ë[ÀÀÀN©^Ë;Z<!À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"û‹…8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGH BpÀÀNew CGPS (Van Eck et al 2020 in prep)1469€MorphologyCMosaic nameij2@tA"*ø
¯@K³jÑì8É@Xg®záH@p£×
=q;#×
ÃF¸RB!\ÀÀUEVPA-linear fitNone=K¼,ÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"
ËǾ-Ä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1470€MorphologyCMosaic nameij2@sç1\²L@Kª&=(j@WÑë…¸R@p£×
=q;#×
Â÷BB.…ÀÀUEVPA-linear fitNone=
'SÀÀÀN©^Ë:âÁ+À1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"F҄d<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1471€MorphologyCMosaic nameij2@tPZ"S*þ@KâÎò¯¿@XK33333?ñ®záG®;#×
ÃÛYšBL¸RÀÀUEVPA-linear fitNone=YKÀÀÀN©^Ë:áqŸÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"\Åy£jï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGÌBpÀÀNew CGPS (Van Eck et al 2020 in prep)1472€MorphologyCMosaic nameij2@t5uDPxƒ@KnÍt²ý­@X<ÌÌÌÌÍ@…¸Që…;#×
Ã7W
B	
=ÀÀUEVPA-linear fitNone=Ñ$JÀÀÀN©^Ë;0ò|À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?",YäøÕ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1473€MorphologyCMosaic nameij2@t s6Kˆ@Js+ýÞ0p@W\(õÃ?ö\(õ;#×
Ä
®¸B5™šÀÀUEVPA-linear fitNone<£ìÀÀÀN©^Ë:ñ,(À1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¯Kæpz—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1474€MorphologyCMosaic nameij2@t3"ûú`E@KVA-–ë—@X1G®zá@\(õÃ;#×
è˅BzáÀÀUEVPA-linear fitNone=¥ÀÀÀN©^Ë;,\À1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"8'Än¬›<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1475€MorphologyCMosaic nameij2@t\lYñ;A@Kì࣊`ä@X¨õ\)@
=p£×
;#×
ÿùšBwÀÀUEVPA-linear fitNone=lLYÀÀÀN©^Ë;˜ÝÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ï_•¥w<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1476€MorphologyCMosaic nameij2@t |Š«Eý@J¡U'Ø@Wҏ\(õÃ?ú¸Që…¸;#×
Ãr\B-®ÀÀUEVPA-linear fitNone==š•ÀÀÀN©^Ë;$À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"–P­	T<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1477€MorphologyCMosaic nameij2@t7ÞEô@K¹3ñ†üþ@XX£×
=q@£×
=p¤;#×
Ã]£×BV™šÀÀUEVPA-linear fitNone=fQnÀÀÀN©^Ë;
ï³À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ëåh<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGHcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1478€MorphologyCMosaic nameij2@sñOL'ç@HæH]†*"@Vã33333?à(õ\);#×
CË>¸AõÃÀÀUEVPA-linear fitNone>ö4˜ÀÀÀN©^Ë<ޓŸÀ1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•™š*{dŒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1479€MorphologyCMosaic namek1@tÒæMãI@H |w±#@WG®zá¿ï…¸Që…;#×
Ct=qA'×
ÀÀUEVPA-linear fitNone>jŽ´ÀÀÀN©^Ë<M©À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Æ°žk(3<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1480€MorphologyCMosaic namek1@t6¾Íu'Ý@Hg-¹ýQ@W8£×
=qÀp£×
=q;#×
Â[G®A)ë…ÀÀUEVPA-linear fitNone="›ÀÀÀN©^Ë<µÝÀ1974ApJ...194..249WPeak=áG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ì¥igàI<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1481€MorphologyCMosaic namek1@t:"†yØ'@IƒJ[I
¹@WŸ
=p£×¿äQë…¸R;#×
Ãv¸AK×
ÀÀUEVPA-linear fitNone=©DgÀÀÀN©^Ë;úX÷À1974ApJ...194..249WPeak=ÊÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•8'1¥•<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1482€MorphologyCMosaic namek1@t1Î6ݛ@Id6OöH@Wi™™™™š¿ðáG®zá;#×
Â*…A$ÀÀUEVPA-linear fitNone=èûÀÀÀN©^Ë<wšÀ1974ApJ...194..249WPeak=ÊÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•}¤ØKL<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1483€MorphologyCMosaic namek1@sõ59¦uš@I­¯2žF«@W1™™™™š?÷®záG®;#×
Á*=Ac\)ÀÀUEVPA-linear fitNone>
çÕÀÀÀN©^Ë;ò{³À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•^nwÖæ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1484€MorphologyCMosaic namek1@t"xAtæ@H,–}劮@VÄzáG®¿ñ333333;#×
ÂȸA…ÀÀUEVPA-linear fitNone>t¤ÓÀÀÀN©^Ë;ëF5À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Y'¾ï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT£BpÀÀNew CGPS (Van Eck et al 2020 in prep)1485€MorphologyCMosaic namek1@t#¶ô&T¥@INUõd%@Wc…¸Qì¿Õp£×
=q;#×
?¸QìAŽ\ÀÀUEVPA-linear fitNone=Í£ÂÀÀÀN©^Ë<bCWÀ1974ApJ...194..249WPeak>n˜ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•X¡ß6iz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1486€MorphologyCMosaic namek1@sèí‹`Ÿã@Hò–{·ˆv@VØ£×
=q?êzáG®;#×
CÄ…A£ÂÀÀUEVPA-linear fitNone>½ÈuÀÀÀN©^Ë<ÂãÀ1974ApJ...194..249WPeak<´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•'ÇÉwcˆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1487€MorphologyCMosaic namek1@tL`í@H Î{(@W(õ\¿ðffffff;#×
Cb—
A {ÀÀUEVPA-linear fitNone>ÿ¬ÀÀÀN©^Ë;Šï³À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Æzékm<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1488€MorphologyCMosaic namek1@t±>/õ2@H#Ò#Ñ@V¶fffff¿ò;#×
Ã
c×A"G®ÀÀUEVPA-linear fitNone=€ÌyÀÀÀN©^Ë;­ÿ'À1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–%0Ë_"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT£BpÀÀNew CGPS (Van Eck et al 2020 in prep)1489€MorphologyCMosaic namek1@tèš"ý@I¬¦'F¹W@WiG®zá?ã333333;#×
ž®AªõÃÀÀUEVPA-linear fitNone=€¼¾ÀÀÀN©^Ë;e`BÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•úuŠý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1490€MorphologyCMosaic namek1@t½gª‰@H:ù'>@VùG®zá¿û™™™™™š;#×
Ã	ìB×
ÀÀUEVPA-linear fitNone>+.ÀÀÀN©^Ë;d¶À1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–
">E6;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1491€MorphologyCMosaic namek1@t+*o"xÂ@H¾"n¦y@W@¿õ\(õÃ;#×
CBB{ÀÀUEVPA-linear fitNone=O€ÜÀÀÀN©^Ë;LxêÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•³bî.ÌH<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1492€MorphologyCMosaic namek1@tfpÓ/…@I¾\—6ô@W4(õ\¿Ý¸Që…;#×
C´+…BG®ÀÀUEVPA-linear fitNone=i/ÀÀÀN©^Ë;-ÚÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ˆ2Á½ps<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1493€MorphologyCMosaic namek1@t,¥ßpZ@H¾T55¶@WBáG®{¿öffffff;#×
B­³3Aû¸ÀÀUEVPA-linear fitNone='ø8ÀÀÀN©^Ë;|PHÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•³Bµßáü<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1494€MorphologyCMosaic namek1@tÔg8S@H¨Ý|üô·@Vÿ®záH¿ä;#×
C½,ÍB£×ÀÀUEVPA-linear fitNone=«`ÀÀÀN©^Ë:üøÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Á610€'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1495€MorphologyCMosaic namek1@sö5Â`l@HéVï΍@Ví¸Që…?ØQë…¸R;#×
C"¬ÍB{ÀÀUEVPA-linear fitNone=§]ÀÀÀN©^Ë;?]yÀ1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•—§ÒHaÙ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1496€MorphologyCMosaic namek1@tP­'Ç{j@H²Ç} _@W"záG®À™™™™™š;#×
ÃEc×B(öÀÀUEVPA-linear fitNone=|EÌÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ºÀÉõ¨`<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1497€MorphologyCMosaic namek1@t?d—³ä@GқÙg>@VÒ=p£×
À(õ\);#×
ÃCzáAøõÃÀÀUEVPA-linear fitNone<}uâÀÀÀN©^Ë;†À1974ApJ...194..249WPeak>!ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–S%_àòè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1498€MorphologyCMosaic namek1@tâ#[@Iø·'æT@W×
=p¤?Ê=p£×
=;#×
¿E¸B9™šÀÀUEVPA-linear fitNone<¬îáÀÀÀN©^Ë;uÀ1974ApJ...194..249WPeak>
OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•w¿ÜYe<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1499€MorphologyCMosaic namek1@sóÉÍù@Hó SBü@VêáG®{?àÌÌÌÌÌÍ;#×
D
JáB=õÃÀÀUEVPA-linear fitNone<#¸ÀÀÀN©^Ë:Þ҉À1974ApJ...194..249WPeak><jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•'vڌ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1500€MorphologyCMosaic namek1@tlиü@HéëŠû@W&záG®¿àQë…¸R;#×
CÇ®B2áHÀÀUEVPA-linear fitNone=Kð™ÀÀÀN©^Ë:çÿXÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•—Ïí·<<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1501€MorphologyCMosaic namek1@s«BÖWÐ@JFZŒí[@VÚáG®{@záG®{;#×
Âá€A,ÀÀUEVPA-linear fitNone=óWæÀÀÀN©^Ë<ÄHÀ1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"å6¬ù(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1502€MorphologyCMosaic namek2@sÕëbzy@K'IݒÎ@W|záG®@áG®zá;#×
Ã2As…ÀÀUEVPA-linear fitNone=¡ä÷ÀÀÀN©^Ë;×I(À1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"^z–ýÝ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1503€MorphologyCMosaic namek2@sОÏä	@J½,f7E\@WW
=p£×@™™™™™š;#×
ÝúáAxzáÀÀUEVPA-linear fitNone>K$ ÀÀÀN©^Ë;ûT À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"‡uVˆ`o<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1504€MorphologyCMosaic namek2@sÛ(Õí'ò@IۉÏó
…@Wp£×
=@®záG®;#×
ÃäJ=AUG®ÀÀUEVPA-linear fitNone>=\ÀÀÀN©^Ë;¦">À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•"Æ}cx<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1505€MorphologyCMosaic namek2@tTS§ž@J:..²'@WQë…¸?øÌÌÌÌÌÍ;#×
Ã$Ç®A|õÃÀÀUEVPA-linear fitNone=Á½¥ÀÀÀN©^Ë;ȊHÀ1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ÎÃu¦·Á<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1506€MorphologyCMosaic namek2@sêí‡Ék@IMÉ`¯{@Vý¸Që…?ô;#×
αìA›33ÀÀUEVPA-linear fitNone>/ÂÀÀÀN©^Ë;Á¨¬À1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Xø"õæ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1507€MorphologyCMosaic namek2@sú=¡ûùç@I m˜(`@W/®záH?òÌÌÌÌÌÍ;#×
BÑffA§ÂÀÀUEVPA-linear fitNone="¡ÀÀÀN©^Ë;£ƒ'À1974ApJ...194..249WPeak>$ÝÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•11TM7<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1508€MorphologyCMosaic namek2@sÑmL`jŠ@JÖ8è›`p@Wa™™™™š@=p£×
=;#×
Ã	ž¸A¾¸RÀÀUEVPA-linear fitNone>k)_ÀÀÀN©^Ë;»nÖÀ1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"z:·‡&<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1509€MorphologyCMosaic namek2@séS||@Iá+ºœ@W0@®záG®;#×
ÜǮBffÀÀUEVPA-linear fitNone=²ÀÀÀN©^Ë;7€4À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Q­Ïš<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1510€MorphologyCMosaic namek2@s³\÷,È@JGÏK0Tö@Vü(õ\@£×
=p¤;#×
Ã5ÃAô£×ÀÀUEVPA-linear fitNone<þÅmÀÀÀN©^Ë;J™À1974ApJ...194..249WPeak=Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ç,Ͼý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1511€MorphologyCMosaic namek2@s˜ŽÒE)>@JgǃT{@VÞzáG®@aG®zá;#×
B²p¤A÷\)ÀÀUEVPA-linear fitNone=
£ÂÀÀÀN©^Ë;†hÀ1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"µˆúsY<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1512€MorphologyCMosaic namek2@sé0µlcï@Iâì†^@W/®záH@ÌÌÌÌÌÍ;#×
ÃZ5ÃB×
ÀÀUEVPA-linear fitNone=žžÀÀÀN©^Ë;<œÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ñâ¥EÜ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1513€MorphologyCMosaic namek2@s¬0åâù @I¤í`b@V²áG®{@G®záH;#×
Ä	AÌ=qÀÀUEVPA-linear fitNone=ÌTÀÀÀN©^Ë;›RÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•$ŠrȱÈ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1514€MorphologyCMosaic namek2@sèÊDZôÈ@Jl䱉\Ý@WaG®zá@áG®zá;#×
Âá®B	=qÀÀUEVPA-linear fitNone=™šÀÀÀN©^Ë;EClÀ1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"²º«§sN<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1515€MorphologyCMosaic namek2@sëvfWgn@IM×qæ¶@VþzáG®?ó\(õÃ;#×
Ã_ÌÍAß®ÀÀUEVPA-linear fitNone=ã§ÛÀÀÀN©^Ë;fÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•XïGóý¸<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1516€MorphologyCMosaic namek2@s¾>æÖу@J©Mh|9Œ@W2=p£×
@k…¸Qì;#×
Â%õÃB ×
ÀÀUEVPA-linear fitNone=Ä=GÀÀÀN©^Ë;MÈuÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"'O¬"k<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1517€MorphologyCMosaic namek2@sá6:š@J]s^ºéF@WO
=p£×@áG®zá;#×
Äç
B=qÀÀUEVPA-linear fitNone=¹àaÀÀÀN©^Ë;<œÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"»52ÉÀ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)1518€MorphologyCMosaic namek2@sŸŒù°¼@I•Ò®cE@V—®záH@ÌÌÌÌÌÍ;#×
Â[¸RB(öÀÀUEVPA-linear fitNone</ZÀÀÀN©^Ë;)8À1974ApJ...194..249WPeak>²°!ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•-€&Փ6<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1519€MorphologyCMosaic namek2@tÚÄ®"%@Ju'œ2@W¡G®zá?þõ\(ö;#×
Ã5ÃBë…ÀÀUEVPA-linear fitNone=b˧ÀÀÀN©^Ë;1šAÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"®@¯Å*‡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1520€MorphologyCMosaic namek2@sóç¼ÚÁ@IÚe¢?}Š@W?\(õ?ü(õ\);#×
Ä&fBp¤ÀÀUEVPA-linear fitNone=XŽÀÀÀN©^Ë;'ŬÀ1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•=2Š¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGFöBpÀÀNew CGPS (Van Eck et al 2020 in prep)1521€MorphologyCMosaic namek2@sÕâÁ€ª @Jïäè2@Wqë…¸R@G®záH;#×
ÂõaHB!£×ÀÀUEVPA-linear fitNone=Œ"ÀÀÀN©^Ë;l
À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"m<ä{<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1522€MorphologyCMosaic namek2@så!ûUz@Iؗ¥¿H@Vٙ™™™š?ð£×
=p¤;#×
Dq:=BQìÀÀUEVPA-linear fitNone=,*ÀÀÀN©^Ë;
ŽÉÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•"[% 0<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)1523€MorphologyCMosaic namek2@sÏî9¢Q¨@Ka¬æéyi@W'áG®{@W
=p£×;#×
CK{B33ÀÀUEVPA-linear fitNone>'>ÀÀÀN©^Ë;‰ 'À1974ApJ...194..249WPeak<¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"2ßcíža<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)1524€MorphologyCMosaic namek2@sæÏQBf@F]ƒ+i› @Uåp£×
=ÀzáG®{;#×
ÊøRAI¸ÀÀUEVPA-linear fitNone>°òÀÀÀN©^Ë;àu÷À1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—qÄÛkp<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1525€MorphologyCMosaic namel1@sï
·õà@G7d uù@V6fffff¿ÿ™™™™™š;#×
ÃòS3ApQìÀÀUEVPA-linear fitNone=|øÀÀÀN©^Ë;©¼ýÀ1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–áÿŒô<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1526€MorphologyCMosaic namel1@sÑëûô@G™%ÛÙ«@V/\(õ¿Ó×
=p£×;#×
ââA†ÀÀUEVPA-linear fitNone=¶o"ÀÀÀN©^Ë;†hÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–|wÍñÀ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1527€MorphologyCMosaic namel1@sÇ]^b"@G™l‡|@V\(ö¿tzáG®{;#×
ÃZ^¸AÀÀUEVPA-linear fitNone>W^ ÀÀÀN©^Ë;­ÿ'À1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–|=_Ÿ×	<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1528€MorphologyCMosaic namel1@s³$·AÌú@G¸Cúzǹ@VÌÌÌÌÍ?ép£×
=q;#×
ÿ€A·ë…ÀÀUEVPA-linear fitNone=oiÀÀÀN©^Ë;qÓíÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–eõÌbã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1529€MorphologyCMosaic namel1@sáÐîô @Fh"Ò¹`2@Uß®záHÀ¸Që…¸;#×
Ãw)A«×
ÀÀUEVPA-linear fitNone>k{ÀÀÀN©^Ë;QRÀ1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—hœF˧<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1530€MorphologyCMosaic namel1@tk5ÐBT@G}Ú²&\@V"(õ\ÀzáG®;#×
ÃauÃA뙚ÀÀUEVPA-linear fitNone<y±1ÀÀÀN©^Ë;$~ÐÀ1974ApJ...194..249WPeak>/ ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–þ´±Ö1<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1531€MorphologyCMosaic namel1@sÞõkoï"@G0K¾8×@V"áG®{¿ôáG®zá;#×
Ä9ØRAÁ®ÀÀUEVPA-linear fitNone="ÍÝÀÀÀN©^Ë;‹ë[À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–ÊnSÔ­‹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1532€MorphologyCMosaic namel1@s¤»X·'@GSÔN/Ô@UŸQë…?ç×
=p£×;#×
Ä÷
B
ffÀÀUEVPA-linear fitNone=›–)ÀÀÀN©^Ë;IÙÓÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–¯‰.°\e<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1533€MorphologyCMosaic namel1@sᬑ¤©@FÁ2¿ñ•@Uÿ®záH¿ÿ\(õÃ;#×
ÃÚõÃAò£×ÀÀUEVPA-linear fitNone=tÑcÀÀÀN©^Ë;èhÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?— os·ww<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1534€MorphologyCMosaic namel1@sÀÅ8̂@Fýt?>@U×®záH¿ã…¸Që…;#×
ÄšAâ(öÀÀUEVPA-linear fitNone=™ÍÀÀÀN©^Ë;?]yÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–ñ:êVkd<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1535€MorphologyCMosaic namel1@t¨ñ´¡Ê@G ÆíIš@V"33333¿ý™™™™™š;#×
ÕffAä{ÀÀUEVPA-linear fitNone=NfÀÀÀN©^Ë;nÀ1974ApJ...194..249WPeak=ÒñªÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–vçÐJ_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1536€MorphologyCMosaic namel1@sÌË‹¤°@F¼h?Ô@UÖzáG®¿õp£×
=q;#×
äP¤AîQìÀÀUEVPA-linear fitNone<§†ÂÀÀÀN©^Ë;5ˆãÀ1974ApJ...194..249WPeak>$Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—$=/'[B<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1537€MorphologyCMosaic namel1@tÎԋC6@G{\Z1‰I@V©G®záÀÌÌÌÌÌÍ;#×
ÕøRAð£×ÀÀUEVPA-linear fitNone=5ÒJÀÀÀN©^Ë;}ŸÓÀ1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–'9"d<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1538€MorphologyCMosaic namel1@sÿŸÈ›"@GÅ\†i û@V•p£×
=¿÷®záG®;#×
Í<)AôÌÍÀÀUEVPA-linear fitNone<ÿ—ÀÀÀN©^Ë;VõEÀ1974ApJ...194..249WPeak>@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–\•í—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT£BpÀÀNew CGPS (Van Eck et al 2020 in prep)1539€MorphologyCMosaic namel1@sóÊp_-Z@Gê^ú~å@V>¸Që…ÀzáG®;#×
ÄG
AîffÀÀUEVPA-linear fitNone="EÀÀÀN©^Ë;CLÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–ãÀ]Šþ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1540€MorphologyCMosaic namel1@sôÌ2G'l@GhäÔ\¨@V`£×
=q¿úáG®zá;#×
Ä,…Aó…ÀÀUEVPA-linear fitNone=µÇÎÀÀÀN©^Ë;Y"[À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?– m¿6
(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1541€MorphologyCMosaic namel1@sÖæÓäv)@F+žDc¶@U´(õ\ÀzáG®{;#×
ÃÒQìB…ÀÀUEVPA-linear fitNone<ؘ³ÀÀÀN©^Ë;B¤UÀ1974ApJ...194..249WPeak>bNÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—šÂ6e¿ó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1542€MorphologyCMosaic namel1@sÑÃêÝs@G¼šƒ¨@V=\(ö¿Â\(õ;#×
ÂõB$p¤ÀÀUEVPA-linear fitNone=2vuÀÀÀN©^Ë;!7ôÀ1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–bÙ-ÑOÓ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1543€MorphologyCMosaic namel1@së+ãLm@GÉx\,7@VqG®zá¿ë…¸Që…;#×
ÃnáHAý…ÀÀUEVPA-linear fitNone>n9.ÀÀÀN©^Ë;†À1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Yûý—ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT£BpÀÀNew CGPS (Van Eck et al 2020 in prep)1544€MorphologyCMosaic namel1@síŽÐ‡ˆ÷@G/bð"-@V>fffff¿ü=p£×
=;#×
Ã,\)AâffÀÀUEVPA-linear fitNone=
gÀÀÀN©^Ë;-«ŸÀ1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Êùÿk{ø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1545€MorphologyCMosaic namel1@t7&Bl@GJµmSί@V"33333À\(õ\;#×
Âup¤B%…ÀÀUEVPA-linear fitNone=¿ðÀÀÀN©^Ë;M °À1974ApJ...194..249WPeak=¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–¶]}eÍI<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1546€MorphologyCMosaic namel1@s÷ð_@@H.¶d×@V¤záG®¿ê\(õ;#×
ÃN¸B8®ÀÀUEVPA-linear fitNone=~ùÛÀÀÀN©^Ë;sXÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–$x֗Ü<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGT£BpÀÀNew CGPS (Van Eck et al 2020 in prep)1547€MorphologyCMosaic namel1@sª Iñc8@GX­d¥½@UÑG®zá?âffffff;#×
Ä$Aç
=ÀÀUEVPA-linear fitNone=‡ÒÈÀÀÀN©^Ë;M °À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–¬_g‡ƒÉ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1548€MorphologyCMosaic namel1@sÃma¹¦@G÷r**@VÌÌÌÌÍ?tzáG®{;#×
Ö33BÀÀUEVPA-linear fitNone=ìôÀÀÀN©^Ë;MÈuÀ1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Žó·¼a<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1549€MorphologyCMosaic namel1@sÑHê!€@H1Î^âð@Vh?ß\(õ\;#×
Ã@8RBõÃÀÀUEVPA-linear fitNone<ÙŽÀÀÀN©^Ë;˜ÝÀ1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Æ®<¥f<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1550€MorphologyCMosaic namel1@s¡"–Ž½Ì@GÀÇ9,ì@Uèõ\)?öffffff;#×
ÄPfA(öÀÀUEVPA-linear fitNone>¼¤+ÀÀÀN©^Ë<•ªøÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–_ÛÝÖ9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1551€MorphologyCMosaic namel2@s¡ûf›@HÐ˺AW0@VQG®zá@¸Që…;#×
CY'@Ñë…ÀÀUEVPA-linear fitNone>°ÀÀÀN©^Ë<+Š]À1974ApJ...194..249WPeak="t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•§YäU•<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1552€MorphologyCMosaic namel2@s˜†߬ò@G{Á
KO@U¾¸Që…?õ…¸Që…;#×
ÄHl)@üÌÍÀÀUEVPA-linear fitNone>ÍR~ÀÀÀN©^Ë<ˆ;£À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–'ïe«<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1553€MorphologyCMosaic namel2@s '\@Hƒø$á…Ö@V1™™™™š@\(õ\;#×
Áÿp¤A£G®ÀÀUEVPA-linear fitNone<ˆ†ÀÀÀN©^Ë; .À1974ApJ...194..249WPeak>¸RÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ùxcå¸y<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1554€MorphologyCMosaic namel2@sšêFãy@I²»3¤@V›×
=p¤@u\(ö;#×
BÛp¤A¾áHÀÀUEVPA-linear fitNone>FÑáÀÀÀN©^Ë;ɅðÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•р2F'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1555€MorphologyCMosaic namel2@sŸ'‰~eÿ@H̔ßâo›@VK…¸Qì@\(õ;#×
CrýqA"ffÀÀUEVPA-linear fitNone=ÌǏÀÀÀN©^Ë;‰LDÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ªµšo¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1556€MorphologyCMosaic namel2@sžpE¾¢@G_›Fk"?@U¾fffff?ð(õ\);#×
Ä	ÀAÈ=qÀÀUEVPA-linear fitNone=.¼AÀÀÀN©^Ë;Šï³À1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–¦ÁSHf<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1557€MorphologyCMosaic namel2@s^D&Œ±@HÙ8™Â*Ý@Uæfffff@\(õÃ;#×
ÁŒõÃA¬ffÀÀUEVPA-linear fitNone<׈ÀÀÀN©^Ë;Xì–À1974ApJ...194..249WPeak>"ÐåÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•¡ò9߈<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1558€MorphologyCMosaic namel2@sbÆM^ÅK@H¶|2öˆ;@Uß®záH@…¸Që…;#×
ÂyAÙ®ÀÀUEVPA-linear fitNone<hûÀÀÀN©^Ë;	 'À1974ApJ...194..249WPeak>,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•¸Xe¤ƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1559€MorphologyCMosaic namel2@sŽX0¶¾™@IîCJ€@VŸ
=p£×@(õ\);#×
BøÑìB	õÃÀÀUEVPA-linear fitNone=Ú¤ýÀÀÀN©^Ë;f¯ÍÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ùàh-àþ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1560€MorphologyCMosaic namel2@s—¦~s
@H¢ù'JZ
@V.fffff@×
=p£×;#×
BBzáBÀÀUEVPA-linear fitNone<ÚãçÀÀÀN©^Ë:ÏÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Å¢V´<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1561€MorphologyCMosaic namel2@sq£IÄdâ@HÙZ'{œ@V¸Që…@G®záH;#×
B‡LÍAï…ÀÀUEVPA-linear fitNone=}KñÀÀÀN©^Ë;çÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•¢Q~¼J<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1562€MorphologyCMosaic namel2@s¥çLÔ$*@I²oa'â@V­Â\(ö@Që…¸R;#×
ÃQîB=qÀÀUEVPA-linear fitNone=(mrÀÀÀN©^Ë;+‰À1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•''mM€<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1563€MorphologyCMosaic namel2@s".+Šˆs@I5b<—ø@VTzáG®@®záG®;#×
ÃE0¤B\ÀÀUEVPA-linear fitNone=©æïÀÀÀN©^Ë;}kÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•yyn2;"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1564€MorphologyCMosaic namel2@s"yB€pù@I҉ÿñuß@VœzáG®@;#×
ÃZ‡®BzáÀÀUEVPA-linear fitNone=',ÀÀÀN©^Ë;$À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•	Ì<öŒò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1565€MorphologyCMosaic namel2@sÙ‰A
'@IŒ>Åi¹Y@VxQë…¸@G®záH;#×
BŒë…BõÃÀÀUEVPA-linear fitNone=n·ÀÀÀN©^Ë;|PHÀ1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•35½×™×<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)1566€MorphologyCMosaic namel2@sŽ!šÔJ@EÞޒsë@U
p£×
=¿×®záG®;#×
Ba™šAƒ\)ÀÀUEVPA-linear fitNone>i˜JÀÀÀN©^Ë< ºÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—܁quš <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1567€MorphologyCMosaic namem1@s'÷@94Š@FƒŸåð¼I@US×
=p¤?ÔzáG®{;#×
ÃÁnA}p¤ÀÀUEVPA-linear fitNone>sj@ÀÀÀN©^Ë;øa¦À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—Qâ@²Î'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1568€MorphologyCMosaic namem1@s»rÚ¸ê@E¤"üØz@UL(õ\À¸Që…¸;#×
ĘRAœáHÀÀUEVPA-linear fitNone=÷1ÀÀÀN©^Ë;µ5À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜é~ì»$<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1569€MorphologyCMosaic namem1@sŒÂÅ?!@FŸbJJò@US×
=p¤?å¸Që…;#×
Ãä—
A˜=qÀÀUEVPA-linear fitNone>'ü&ÀÀÀN©^Ë;Çâ'À1974ApJ...194..249WPeak<Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—;pjÔ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1570€MorphologyCMosaic namem1@sŠûPˆ.c@Ftü0‹Q@UA™™™™š?ß
=p£×
;#×
Ä=¸RA™šÀÀUEVPA-linear fitNone=Ì'ÀÀÀN©^Ë;™Z¯À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—]Ó ëò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1571€MorphologyCMosaic namem1@s¿áQX`¸@F d+ÁÉ@UG®zá¿ü=p£×
=;#×
Äh1ìA¤{ÀÀUEVPA-linear fitNone= Ù"ÀÀÀN©^Ë;"peÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—©R§H<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1572€MorphologyCMosaic namem1@stk|lc@EÙZ|ÅOž@TÜzáG®?à(õ\);#×
Ä"ÀA\)ÀÀUEVPA-linear fitNone>á\§ÀÀÀN©^Ë</ÌâÀ1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—áOÚª¦;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1573€MorphologyCMosaic namem1@sÍÒd†9@F»Ô,³þ@Ug\(õ?äzáG®{;#×
Ãê:áA«ÂÀÀUEVPA-linear fitNone>ø¡ÀÀÀN©^Ë;')‰À1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—$²¾º¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1574€MorphologyCMosaic namem1@s `6˜Þ@D£àž_Å*@T¶¸Që…À®záG®;#×
Bõ®A±33ÀÀUEVPA-linear fitNone=-¡#ÀÀÀN©^Ë;€Ç;À1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™ ï´&"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1575€MorphologyCMosaic namem1@swÚF
œ@Eñ_c"û+@Tê\(õÃ?àõ\(ö;#×
ÃC\)AÙ33ÀÀUEVPA-linear fitNone=•iÀÀÀN©^Ë;ŠGíÀ1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—Ìv'].<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1576€MorphologyCMosaic namem1@sÄA'úsl@Fl•åú%@U¨Që…¸¿÷®záG®;#×
Ä^fA¦¸RÀÀUEVPA-linear fitNone=ëP±ÀÀÀN©^Ë;ºs.À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—dµB4~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1577€MorphologyCMosaic namem1@s¹Ô›ŸV¢@EÆ^ßÖQ@U(õ\ÀG®záH;#×
Ãñ·
AÕ
=ÀÀUEVPA-linear fitNone="†­ÀÀÀN©^Ë;™ÍÀ1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜"ÿij¹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1578€MorphologyCMosaic namem1@s~ë Œ~5@F:'õi@U¸Që…?ã…¸Që…;#×
Ã3B£×ÀÀUEVPA-linear fitNone=ô
(ÀÀÀN©^Ë;6ØoÀ1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—ŽŠok%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1579€MorphologyCMosaic namem1@sºëòö@E¨æƒxÜ@UM¸Që…À…¸Që…;#×
ÄNÌ)Aï\)ÀÀUEVPA-linear fitNone=¥KIÀÀÀN©^Ë;TV.À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜½ÆåO<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1580€MorphologyCMosaic namem1@s²µ»ßMr@E8>†ýÄ@U33333ÀáG®zá;#×
Ä7PAޏ\ÀÀUEVPA-linear fitNone=ú$‰ÀÀÀN©^Ë;0ò|À1974ApJ...194..249WPeak<ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜r²DË<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1581€MorphologyCMosaic namem1@s A£Új@FLDܝ@UXQë…¸¿Û×
=p£×;#×
ÃPYšAî¸RÀÀUEVPA-linear fitNone=¨ÀÀÀN©^Ë;7€4À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—iö2º<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1582€MorphologyCMosaic namem1@sÑí«­k@G 6'x`B@U¥¸Që…?æ¸Që…¸;#×
Ä#ÞB…ÀÀUEVPA-linear fitNone>Û¡ÀÀÀN©^Ë;CLÀ1974ApJ...194..249WPeak<¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Ö"2è<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1583€MorphologyCMosaic namem1@sÒNY·ÚO@E·$G'î@U€Që…¸À333333;#×
Äz=B
(öÀÀUEVPA-linear fitNone=k;¸ÀÀÀN©^Ë;@­À1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—ÿ^«¤ç<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1584€MorphologyCMosaic namem1@swVñxúŽ@E^òa(ِ@T±ë…¸R¿Èõ\(ö;#×
ÄOñHB×
ÀÀUEVPA-linear fitNone=÷…sÀÀÀN©^Ë;`"À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜NÞ0\™Þ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1585€MorphologyCMosaic namem1@s˜Œ¹ì«n@Fü–žï@UŽzáG®?æ\(õ;#×
ÃÝZáBVQìÀÀUEVPA-linear fitNone<Ûa»ÀÀÀN©^Ë:Ç:½À1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–ñæG‡
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1586€MorphologyCMosaic namem1@sz¶f`Ú@DݗµˆŽ@TÇ®záHÀ™™™™™š;#×
CF(öBCzáÀÀUEVPA-linear fitNone=5ü;ÀÀÀN©^Ë:÷¹àÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜Èó›™g¨<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1587€MorphologyCMosaic namem1@s¢ebn@E Üe0·d@U…¸Qì¿ö(õ\);#×
Âß×
B\ÀÀUEVPA-linear fitNone=Át?ÀÀÀN©^Ë;;nÖÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜-[î<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1588€MorphologyCMosaic namem1@s–f_¯1Ê@FÀ|
øI@Us33333?Þffffff;#×
߬ÍBO×
ÀÀUEVPA-linear fitNone=L˜ÀÀÀN©^Ë:çÿXÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—![)¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1589€MorphologyCMosaic namem1@swÎWiþè@EÑ·LC@Tß\(õ?ÖzáG®;#×
Âá®B'(öÀÀUEVPA-linear fitNone<ÃLÀÀÀN©^Ë;ùÆÀ1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—è‡Õ¢M
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1590€MorphologyCMosaic namem1@s½™õ¬"Q@F_.£Ó@U–¸Që…¿õG®záH;#×
Ä-áìBa=qÀÀUEVPA-linear fitNone=Ħ"ÀÀÀN©^Ë;'À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—o¾<ý~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1591€MorphologyCMosaic namem1@sYÙ/)·â@H)Áÿ†¥u@U™G®zá@¸Që…;#×
÷Ó3AE¸ÀÀUEVPA-linear fitNone>ŠrÀÀÀN©^Ë;ÊÕ|À1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Jqgë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1592€MorphologyCMosaic namem2@sG‰€X
¡@G"À7e¸U@Uë…¸R@
(õ\);#×
BffAÀÀUEVPA-linear fitNone=ï#ÀÀÀN©^Ë;µ5À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Ô•'!ò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1593€MorphologyCMosaic namem2@suW¼'œu@G¨y÷Év@U"…¸Qì@ÌÌÌÌÌÍ;#×
ÂۏAȏ\ÀÀUEVPA-linear fitNone=!WiÀÀÀN©^Ë;_zNÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–q;D£<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1594€MorphologyCMosaic namem2@sRE0J@FNK»–H@TθQë…@333333;#×
Ãxð¤AÌÍÀÀUEVPA-linear fitNone=ŠqÞÀÀÀN©^Ë;€sXÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—}ºSxL<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1595€MorphologyCMosaic namem2@sc>P'@Fº6¥h@U¸Që…@…¸Që…;#×
ÃAÄzáÀÀUEVPA-linear fitNone=ÈF ÀÀÀN©^Ë;—c^À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—&²8R†<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1596€MorphologyCMosaic namem2@sR—
§@G¾§1[Y@U­p£×
=@õ\(ö;#×
Œ³3A¯ë…ÀÀUEVPA-linear fitNone=ÄMÀÀÀN©^Ë;e`BÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–aaaŠ¬ë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1597€MorphologyCMosaic namem2@siýùucÊ@H­v6R@U®¸Që…@
Që…¸R;#×
ÄÃ3A¼\ÀÀUEVPA-linear fitNone=~|ÀÀÀN©^Ë;ŠGíÀ1974ApJ...194..249WPeak=å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–š%˜5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1598€MorphologyCMosaic namem2@sCïçéÌT@GØquŸI@UUp£×
=@p£×
=q;#×
ƒ#×A¾£×ÀÀUEVPA-linear fitNone=ÓâÖÀÀÀN©^Ë;'ÆÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Owù<:<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1599€MorphologyCMosaic namem2@s9;¥Ý¤@FáoæA¿g@Tà@\(õÃ;#×
B&\A£¸ÀÀUEVPA-linear fitNone>8ÀÀÀÀN©^Ë;§çÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—ÿF&J<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1600€MorphologyCMosaic namem2@s[êZèá@Eã–™õ@T³33333?÷G®záH;#×
Ãqc×AمÀÀUEVPA-linear fitNone<«KsÀÀÀN©^Ë;:ÇÀ1974ApJ...194..249WPeak>PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—Øåêð>ˆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)1601€MorphologyCMosaic namem2@s]Óü«]@FZ2nqL@TüzáG®@ffffff;#×
çúáB£×ÀÀUEVPA-linear fitNone=×hÀÀÀN©^Ë;\3rÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—H^–ÓÇÅ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1602€MorphologyCMosaic namem2@s…hš†ã@G õïðí*@Uz=p£×
?øffffff;#×
B¹½qAñ
=ÀÀUEVPA-linear fitNone=OkãÀÀÀN©^Ë;)8À1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Õò}#V™<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1603€MorphologyCMosaic namem2@sv÷C~@Gâ÷q"+ß@U­¸Që…@£×
=p¤;#×
ä"B\ÀÀUEVPA-linear fitNone<y	lÀÀÀN©^Ë;sXÀ1974ApJ...194..249WPeak>¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–GõIR|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1604€MorphologyCMosaic namem2@skhr½«Ä@Fº@U×
=p¤?û333333;#×
Ãê·
B=qÀÀUEVPA-linear fitNone=ɕ«ÀÀÀN©^Ë;/¢ðÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—H¥8DµC<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1605€MorphologyCMosaic namem2@sV!ñ†Îï@F¸Âً/@TÀ?þ(õ\);#×
C3úáAë
=ÀÀUEVPA-linear fitNone=y3]ÀÀÀN©^Ë;4áÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—ªÀÓ0Ó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1606€MorphologyCMosaic namem2@sM$¬Y@FȹŸe(Ò@T÷
=p£×@=p£×
=;#×
B›³3B+p¤ÀÀUEVPA-linear fitNone=Œñ€ÀÀÀN©^Ë;#/EÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—y¯JÃz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1607€MorphologyCMosaic namem2@sU•Id@Fö.cú`@U\(õ@™™™™™š;#×
ÃS®B@ë…ÀÀUEVPA-linear fitNone=5TvÀÀÀN©^Ë;—xÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–öݽî§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1608€MorphologyCMosaic namem2@slßpR@Gö^EL¤@U£×
=p¤@
=p£×
;#×
Ã5k…B\ÀÀUEVPA-linear fitNone=;ûÀÀÀN©^Ë;'çÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–:Ðt<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1609€MorphologyCMosaic namem2@s]³ª/U´@HiœiÈV@U¸õ\)@¸Që…¸;#×
ÂÌÍB×
ÀÀUEVPA-linear fitNone<~G™ÀÀÀN©^Ë:çÿXÀ1974ApJ...194..249WPeak>(õÃÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ë"NJÅ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1610€MorphologyCMosaic namem2@sRr«áÄ@G~{À<\D@U¯®záH?ú\(õ;#×
Ãk¨öBa=qÀÀUEVPA-linear fitNone<ܱFÀÀÀN©^Ë;—xÀ1974ApJ...194..249WPeak=Ÿ¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–íbisÅ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE¨BpÀÀNew CGPS (Van Eck et al 2020 in prep)1611€MorphologyCMosaic namem2@sohÉÍã@Fœ1åícÊ@U ?ú;#×
ÂåÑìBVáHÀÀUEVPA-linear fitNone=¢bÌÀÀÀN©^Ë;$À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—>½-¨Â<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)1612€MorphologyCMosaic namem2@s‡\ˆ–XQ@G+$áۈg@U™™™™š?ø(õ\);#×
Âö¸RBTáHÀÀUEVPA-linear fitNone=eý‹ÀÀÀN©^Ë:úX÷À1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Î1Ì1\z<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)1613€MorphologyCMosaic namem2@s¢6XíÉ@DPêE|«@TšáG®{À®záG®;#×
ÃUO\Ai¸ÀÀUEVPA-linear fitNone=å¤jÀÀÀN©^Ë<
GíÀ1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™V~Ÿ§	(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1614€MorphologyCMosaic namen1@s{
Qt6Ê@Czˁñ4+@Sû×
=p¤À\(õ;#×
ð>¸AT(öÀÀUEVPA-linear fitNone>ö,ºÀÀÀN©^Ë<0ž™À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š<ü¹jr=<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)1615€MorphologyCMosaic namen1@skämZ4¥@C7×X©á\@SÄ(õ\À…¸Që…;#×
ÄphRAçp¤ÀÀUEVPA-linear fitNone=lé£ÀÀÀN©^Ë;8'úÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š‰ù"N"
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)1616€MorphologyCMosaic namen1@s¢ÍÉ7@DqŽÑä @T§\(õÀG®záH;#×
€¨öAê{ÀÀUEVPA-linear fitNone=0çÿÀÀÀN©^Ë;†­.À1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™44÷³§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1617€MorphologyCMosaic namen1@sœsŒ¬@DŠéG틸@T¦záG®À£×
=p¤;#×
Á´£×AüffÀÀUEVPA-linear fitNone=¾¯ÀÀÀN©^Ë;!ß¹À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™•û‹eÏ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)1618€MorphologyCMosaic namen1@sLƒ7'‹[@Cÿ'Š:žé@SØQë…¸¿Ò=p£×
=;#×
ÃÑìB&ÀÀUEVPA-linear fitNone=xÀÀÀN©^Ë:Õ¥¹À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™ªòðt¸'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)1619€MorphologyCMosaic namen1@s;ð±V'Û@E'ŒÏ§ºR@T\záG®@£×
=p¤;#×
ꐤA—G®ÀÀUEVPA-linear fitNone=Jl ÀÀÀN©^Ë;Y"[À1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜ åM;Ý{<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)1620€MorphologyCMosaic namen2@s!¨øõ@E°m$aíA@T;…¸Qì@
¸Që…¸;#×
®=qA,(öÀÀUEVPA-linear fitNone>rWÀÀÀN©^Ë<Ì÷À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜R¹É<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)1621€MorphologyCMosaic namen2@rÿ/È9;L@E³b=5®,@T¸Që…@€;#×
C|¸RA¤\ÀÀUEVPA-linear fitNone=âÐåÀÀÀN©^Ë;zX÷À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜²œÌ><ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)1622€MorphologyCMosaic namen2@rê<ê\½z@EE û˜±@Sµ¸Që…@Ñë…¸R;#×
ÃÊÀA­G®ÀÀUEVPA-linear fitNone=h'%ÀÀÀN©^Ë;¸ÏÀÀ1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜f¨ÁÝ÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)1623€MorphologyCMosaic namen2@s:©Š°ù@D²C¬X±y@T?󙙙™™š;#×
Ã%ó3A½™šÀÀUEVPA-linear fitNone=ÞNÀÀÀN©^Ë;}ŸÓÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜ó^Ekk
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)1624€MorphologyCMosaic namen2@s²ÈàV³@F¼CF÷o@Tœ(õ\@\(õ\;#×
ï¨öA¸ÀÀUEVPA-linear fitNone>%¤jÀÀÀN©^Ë;ˆøbÀ1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—$Zr×y<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)1625€MorphologyCMosaic namen2@sÕ8ò¹P@EŸæ ®ô‰@T33333@™™™™š;#×
C‡K…Aæ\ÀÀUEVPA-linear fitNone=›ÀÀÀN©^Ë;?>À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜睦"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)1626€MorphologyCMosaic namen2@s%A*@F)qÝX@TtzáG®@
\(õÃ;#×
BŒ×
AüQìÀÀUEVPA-linear fitNone=ÈKÀÀÀN©^Ë;2éÍÀ1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—œ—‹åß<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)1627€MorphologyCMosaic namen2@sËŸ[@E*zÙíWŠ@Sß®záH@™™™™™š;#×
äúáBffÀÀUEVPA-linear fitNone=¡–SÀÀÀN©^Ë;0ò|À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜"B*®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)1628€MorphologyCMosaic namen2@rꓶ'­3@EBBíȇ@S´záG®@¸Që…¸;#×
Á¸RA¾{ÀÀUEVPA-linear fitNone<éÎÀÀÀN©^Ë;Š›ÐÀ1974ApJ...194..249WPeak> ĜÀÀÀN©^ËÀÀÀÀÀÀÀÀ?˜i]º/:"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)1629€MorphologyCMosaic namen2@s'ÚÜØµ@FÎøø>b@T»×
=p¤@€;#×
D€B$®ÀÀUEVPA-linear fitNone=7þ	ÀÀÀN©^Ë:ò{³À1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—6Àքµ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)1630€MorphologyCMosaic namen2@s0÷?­ùÃ@F
v¶¤[@T«33333@
™™™™™š;#×
ÂT\)B;záÀÀUEVPA-linear fitNone=BÀÀÀN©^Ë;º4À1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?—SùûD½<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)1631€MorphologyCMosaic namen2@s,SӃÔ@C–$q>yß@Ss33333?Þ¸Që…¸;#×
Äc3Ab\ÀÀUEVPA-linear fitNone>?ûÀÀÀN©^Ë;ÔªÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š3?º<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)1632€MorphologyCMosaic nameo1@s0&}›@BïÏ@Rۅ¸Qì¿÷¸Që…;#×
Ãéç®A'\ÀÀUEVPA-linear fitNone=IÙÓÀÀÀN©^Ë;«´NÀ1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›ûÁòЅ˜<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)1633€MorphologyCMosaic nameo1@s:é¦	ÜØ@Až¾46`@RÂ=p£×
ÀG®záH;#×
ÀHB®ÀÀUEVPA-linear fitNone= ÝÀÀÀN©^Ë;I2À1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ—'gq<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)1634€MorphologyCMosaic nameo1@sIòì
m@B"÷£.B°@SB=p£×
¿þzáG®;#×
CY³3Aóp¤ÀÀUEVPA-linear fitNone=Ü#¸ÀÀÀN©^Ë;S®hÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›OS…Y(V<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)1635€MorphologyCMosaic nameo1@si©»ÑÅ@B«$Ԓêð@SˆQë…¸À=p£×
=;#×
þlÍAóë…ÀÀUEVPA-linear fitNone=P	-ÀÀÀN©^Ë;ˆ¤À1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›3"î'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)1636€MorphologyCMosaic nameo1@s^™Lè@Bxªï²žÔ@S^¸Që…À®záG®;#×
ÂÞ¨öB×
ÀÀUEVPA-linear fitNone=iÂ;ÀÀÀN©^Ë;" ÚÀ1974ApJ...194..249WPeak=Ÿ¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›s&Fd¢<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)1637€MorphologyCMosaic nameo1@sd²&r&Ü@Bè×£¬_ˆ@S—
=p£×ÀQë…¸R;#×
Ãõ¸AÍp¤ÀÀUEVPA-linear fitNone=ZpÀÀÀN©^Ë;ª;À1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šç܉ؔ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)1638€MorphologyCMosaic nameo1@s
7M÷Ï,@B"û¦çìœ@Rŏ\(ö?äQë…¸R;#×
Â;p¤Aïë…ÀÀUEVPA-linear fitNone=|àÀÀÀN©^Ë;	 'À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›c€"
æ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1639€MorphologyCMosaic nameo1@sAÆUD<@B
‰—lÛ¾@Rü(õ\Àp£×
=q;#×
ÇšB™šÀÀUEVPA-linear fitNone>DW~ÀÀÀN©^Ë;S£À1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›ÿ"¹x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)1640€MorphologyCMosaic nameo1@s Bj;š@BÛ´v5ey@SG®zá?¾¸Që…¸;#×
ÃôšáB =qÀÀUEVPA-linear fitNone<û½ÀÀÀN©^Ë;6À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š÷Î×c<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)1641€MorphologyCMosaic nameo1@s<Þó%¼@Ažéi1$Y@RÆzáG®Àë…¸Qì;#×
Ã'Aé33ÀÀUEVPA-linear fitNone=â]ÀÀÀN©^Ë;(mrÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ—U]ZªÜ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)1642€MorphologyCMosaic nameo1@sX"à8žï@B¥GÝÄNC@SdÌÌÌÌÍÀzáG®;#×
Äü)Bkë…ÀÀUEVPA-linear fitNone=P›úÀÀÀN©^Ë;$À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›:ãgD‡Û<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)1643€MorphologyCMosaic nameo1@s(µÂϛ@Cï =Š¡@S1ë…¸R¿ž¸Që…¸;#×
C)B
=ÀÀUEVPA-linear fitNone=]¬ïÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šÄäZLͯ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)1644€MorphologyCMosaic nameo1@s/\$=7@D'$¼Ù¼"@SvzáG®@(õ\);#×
ºð¤@¹G®ÀÀUEVPA-linear fitNone>µ)5ÀÀÀN©^Ë<·,RÀ1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™/†CU<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)1645€MorphologyCMosaic nameo2@rúLŸJ$S@Cã%¾'@Rã33333?þQë…¸R;#×
ÈÈöA
=ÀÀUEVPA-linear fitNone=·ÀÀÀN©^Ë<"]À1974ApJ...194..249WPeak=Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š¹	Zëm<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)1646€MorphologyCMosaic nameo2@s<¡ý«Ã@C!²NBï @SG®zá?÷¸Që…;#×
C.™šA-G®ÀÀUEVPA-linear fitNone>pzÀÀÀN©^Ë<­.À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š£ô<—<<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)1647€MorphologyCMosaic nameo2@rýá2%Š@B—`ŸT|—@R·\(õ?󙙙™™š;#×
ÃÞ>¸Ag
=ÀÀUEVPA-linear fitNone?°¶…ÀÀÀN©^Ë<úX÷À1974ApJ...194..249WPeak<¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›LL
®T<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1648€MorphologyCMosaic nameo2@rê"&,œ¿@DN»Êƒ}@S6záG®@
G®záH;#×
ÃGG®A záÀÀUEVPA-linear fitNone>!0ÀÀÀN©^Ë< ÚÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™'ÊmÁÎ	<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1649€MorphologyCMosaic nameo2@rðVŒJg@D'«Än±@SF¸Që…@záG®;#×
Ê!HAB=qÀÀUEVPA-linear fitNone=ƒAžÀÀÀN©^Ë;'%1À1974ApJ...194..249WPeak=—PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™€€{z"ã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1650€MorphologyCMosaic nameo2@rñÑ萃@C‡Evã\@Sfffff@
=p£×
;#×
CLzáA……ÀÀUEVPA-linear fitNone=uO7ÀÀÀN©^Ë;iNäÀ1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š.å›;ë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)1651€MorphologyCMosaic nameo2@rÐ2;{_
@C‡Ž˜6ù5@RÎzáG®@…¸Që…;#×
Cšü)A\)ÀÀUEVPA-linear fitNone>s¶FÀÀÀN©^Ë;¿±[À1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š.'¼–ïý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1652€MorphologyCMosaic nameo2@s
Á\‹x@CmÚ­mð@S%\(ö?ú£×
=p¤;#×
èöAœÀÀUEVPA-linear fitNone>''ÀÀÀN©^Ë;•¿ðÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šK¯õø¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)1653€MorphologyCMosaic nameo2@rñèE*‰'@D~o»½/Ä@SnzáG®@záG®{;#×
Ä'ÊáA±\)ÀÀUEVPA-linear fitNone=çXÀÀÀN©^Ë;(mrÀ1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™'(C%`0<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1654€MorphologyCMosaic nameo2@rêjû{F‰@DC‡(Ƃ@S8@
záG®{;#×
ÃNG®A"G®ÀÀUEVPA-linear fitNone>ðÃÀÀÀN©^Ë;"ÈŸÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™ŽaY<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1655€MorphologyCMosaic nameo2@sÍ#%€2@CžKN´x@SUp£×
=?ô;#×
ñˆöA:ffÀÀUEVPA-linear fitNone?AÛ#ÀÀÀN©^Ë<'U°À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šs»À.<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)1656€MorphologyCMosaic nameo2@rêý[\ƒ2@BÞì% ÍO@R´(õ\@…¸Që…;#×
CÙ3AÐáHÀÀUEVPA-linear fitNone>TmÆÀÀÀN©^Ë;­«ŸÀ1974ApJ...194..249WPeak<Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šóä3Âs‰<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)1657€MorphologyCMosaic nameo2@s)Œ»w@C~ß-{~a@S@Që…¸?ô¸Që…¸;#×
B(öA¾ÌÍÀÀUEVPA-linear fitNone=ÃëÀÀÀN©^Ë;aqŸÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š8_«AuI<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGBëBpÀÀNew CGPS (Van Eck et al 2020 in prep)1658€MorphologyCMosaic nameo2@r÷ﶏ(@CÂ}%`ÎÙ@S(@ffffff;#×
ÃEµÃAÜáHÀÀUEVPA-linear fitNone>ü¤ÀÀÀN©^Ë;PgŒÀ1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™íý®Ò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)1659€MorphologyCMosaic nameo2@râq¸Té@DNLËg0@S@Që…¸@áG®zá;#×
Ã(®B\ÀÀUEVPA-linear fitNone>JßøÀÀÀN©^Ë;—·AÀ1974ApJ...194..249WPeak<ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™XNÞ½1 <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)1660€MorphologyCMosaic nameo2@rμù>µ~@CNÀCJUg@R³…¸Qì@£×
=p¤;#×
D5@¤B
\ÀÀUEVPA-linear fitNone=‹XŽÀÀÀN©^Ë;±…À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?šo^ÍÊî <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1661€MorphologyCMosaic nameo2@sä v'@CÀê¯Æ+@SnzáG®?ò\(õ;#×
ÄC3BffÀÀUEVPA-linear fitNone=ÍUÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™ï´Mô|Ñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCfBpÀÀNew CGPS (Van Eck et al 2020 in prep)1662€MorphologyCMosaic nameo2@rø"$ñ—8@BȐ槲@RÂ=p£×
?úzáG®{;#×
ÃïhöBzáÀÀUEVPA-linear fitNone=*ZGÀÀÀN©^Ë;%1À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›ã+Šj¹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1663€MorphologyCMosaic nameo2@râAMP½@D};®å{í@SS×
=p¤@³33333;#×
Ãî•ÃBw¸RÀÀUEVPA-linear fitNone<µÇÎÀÀÀN©^Ë;'çÀ1974ApJ...194..249WPeak>\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™(_ÕÜ%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1664€MorphologyCMosaic nameo2@rÔ{ïÆ·r@CߥŽì9@Rú\(õÃ@G®záH;#×
Cr…AÎ=qÀÀUEVPA-linear fitNone=
qÀÀÀN©^Ë;´;À1974ApJ...194..249WPeak>>vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?™ÍHuÎæ
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)1665€MorphologyCMosaic nameo2@sÞIâïñ@@áxDéÄ0@Rfffff¿ï\(õ\;#×
ÃÊAH@(õÃÀÀUEVPA-linear fitNone@,Ž´ÀÀÀN©^Ë>—öÀ1974ApJ...194..249WPeak=ÒñªÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¯²$.3<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1666€MorphologyCMosaic namep1@sPâQKõ@AÔó¦Ü@RlÌÌÌÌÍ?ÎzáG®;#×
é:áAp¤ÀÀUEVPA-linear fitNone>¢œÀÀÀN©^Ë<])À1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œKú´Q«k<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1667€MorphologyCMosaic namep1@ròä)Âœ@A£­Ä‰@R¸Që…?®¸Që…¸;#×
B¥ÑìA]ë…ÀÀUEVPA-linear fitNone=ÂEöÀÀÀN©^Ë;å´$À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?RL§Égõ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1668€MorphologyCMosaic namep1@s}žÚQ@@÷xÁnZa@R2áG®{¿ø(õ\);#×
à`AG
=ÀÀUEVPA-linear fitNone> x–ÀÀÀN©^Ë;ö¾8À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ævì¤ê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1669€MorphologyCMosaic namep1@s"5gXÉ@@'´Ýÿ @RfffffÀQë…¸R;#×
Ê=A†QìÀÀUEVPA-linear fitNone=†hÀÀÀN©^Ë;±F_À1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žF'	ò@œ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1670€MorphologyCMosaic namep1@rûך«àA@A}±Ò@R?\(õ?¸Që…¸R;#×
Ã3EA…ÀÀUEVPA-linear fitNone=ŶÃÀÀÀN©^Ë;Ò^ÝÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œÄ"å&z<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1671€MorphologyCMosaic namep1@rÿëÒÌÃ@A-¿¯V@R33333¿ã×
=p£×;#×
Ã@A•G®ÀÀUEVPA-linear fitNone<à`þÀÀÀN©^Ë;Q·À1974ApJ...194..249WPeak=éxÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?{àÀ™$<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1672€MorphologyCMosaic namep1@sø!UÊ@@žG
ªM@QÏ
=p£×Àffffff;#×
ÃKA¦£×ÀÀUEVPA-linear fitNone=•†DÀÀÀN©^Ë;p"bÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿº¤ÔYG<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1673€MorphologyCMosaic namep1@s-o—@A7©	tÈ@R~¸Që…À™™™™™š;#×
Ɗ=AÜQìÀÀUEVPA-linear fitNone> [ÀÀÀÀN©^Ë;‰LDÀ1974ApJ...194..249WPeak<Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?,ç9\~ <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)1674€MorphologyCMosaic namep1@rîª~ßµõ@A£¾šx‹@R6fffff?éë…¸Qì;#×
Âæ½qAÑ33ÀÀUEVPA-linear fitNone='2ßÀÀÀN©^Ë;$~ÐÀ1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ'wbÅ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1675€MorphologyCMosaic namep1@s|
Þ@A§A»µ³à@Re¸Q녿ÌÌÌÌÌÌÍ;#×
ÃÒAªQìÀÀUEVPA-linear fitNone=µ˜žÀÀÀN©^Ë;Œ"!À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œ‹'£^V<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1676€MorphologyCMosaic namep1@rõ6Ɖ¹×@A…ûâZ@Qþfffff¿Å\(õÃ;#×
B'uÃAý\)ÀÀUEVPA-linear fitNone='†ÂÀÀÀN©^Ë;+‰À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?íx˜<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1677€MorphologyCMosaic namep1@rì±nñ@A$8<SB¸@Qýp£×
=?×
=p£×
;#×
CèJ=AŅÀÀUEVPA-linear fitNone=B&ÀÀÀN©^Ë;W
À1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?IëM¼Žu<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1678€MorphologyCMosaic namep1@s"£î-i@@Àâé~v@R9G®záÀ333333;#×
ó×
B=qÀÀUEVPA-linear fitNone<i$òÀÀÀN©^Ë;ÓÀ1974ApJ...194..249WPeak>6E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?âž±" <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1679€MorphologyCMosaic namep1@s	°ãâ@@‹~'CÉ@Qó×
=p¤¿ù
=p£×
;#×
Ú#×BffÀÀUEVPA-linear fitNone=8\hÀÀÀN©^Ë;3''À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž7ä,ìÞ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1680€MorphologyCMosaic namep1@rúa?ßú@@Û ,¹cF@QøQë…¸¿á\(õÃ;#×
B…aHAç×
ÀÀUEVPA-linear fitNone<ÀÀÀN©^Ë;&v!À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¹‹ÆR.Þ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1681€MorphologyCMosaic namep1@sÎ9U–Ï@@°q,GÏË@Qû×
=p¤¿ó\(õÃ;#×
D;±ìB/ë…ÀÀUEVPA-linear fitNone=¼âÀÀÀN©^Ë; .À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ü£_°Ÿ <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1682€MorphologyCMosaic namep1@sé]:@A
O,]^@R £×
=q¿éG®záH;#×
Ãm\B=qÀÀUEVPA-linear fitNone> ùÀÀÀN©^Ë;8'úÀ1974ApJ...194..249WPeak<´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ly<4R<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1683€MorphologyCMosaic namep1@s¿X"«@@j²€ÓÀã@QÕp£×
=¿õ¸Që…;#×
ÃÑ`B0ÌÍÀÀUEVPA-linear fitNone<­ëÀÀÀN©^Ë;'çÀ1974ApJ...194..249WPeak><jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žml¸p1†<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1684€MorphologyCMosaic namep1@rùAÛºO@@3풟?õ@Q°£×
=q¿ó®záG®;#×
öñìB=\ÀÀUEVPA-linear fitNone=+ÀÀÀN©^Ë;èhÀ1974ApJ...194..249WPeak=ùÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žÈٙå¾Å<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1685€MorphologyCMosaic namep1@s.»­ä	@A5òÏðP‡@R
=p£×À×
=p£×;#×
Ã(ìB2(öÀÀUEVPA-linear fitNone=¤Ý/ÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?/rq·˜&<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)1686€MorphologyCMosaic namep1@s°å— @A{-†Ù¨â@Re\(ö¿ë333333;#×
CC5ÃB!{ÀÀUEVPA-linear fitNone<Ã7"ÀÀÀN©^Ë:݂ýÀ1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œÊ?ýw¨j<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1687€MorphologyCMosaic namep1@réÉ3Eh@@bc€-¯@Q§\(õ¿Öffffff;#×
Ø´{BW{ÀÀUEVPA-linear fitNone<uD»ÀÀÀN©^Ë:æ¯ÍÀ1974ApJ...194..249WPeak>VÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž{!õx2"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1688€MorphologyCMosaic namep1@râý}X߯@@òTþ(
F@Q×\(õ?áë…¸Qì;#×
B:áHBV…ÀÀUEVPA-linear fitNone<ÿ—ÀÀÀN©^Ë:ÌxêÀ1974ApJ...194..249WPeak>F§ðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ª|]Ò<<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1689€MorphologyCMosaic namep1@r à¦Ûæž@B EB-U@Qà@záG®{;#×
Bô
=@ôÌÍÀÀUEVPA-linear fitNone>¼MÀÀÀN©^Ë<—c^À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›øýäz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1690€MorphologyCMosaic namep2@r¤ÎYØ$!@AÛâdÊZ@QθQë…@ë…¸Qì;#×
B—£×@Ç
=ÀÀUEVPA-linear fitNone=Ür\ÀÀÀN©^Ë<¡ŒÀ1974ApJ...194..249WPeak=ƧðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œC"h,GO<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1691€MorphologyCMosaic namep2@r¼šˆåä@Bº5ƒTÚ@RVzáG®@k…¸Qì;#×
C|Ï\AMG®ÀÀUEVPA-linear fitNone=³ŒTÀÀÀN©^Ë;±î$À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?› ä¡¢0ý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1692€MorphologyCMosaic namep2@rï"T l@B014Ô@Rr=p£×
?öQë…¸R;#×
DqAhÌÍÀÀUEVPA-linear fitNone=ܑÑÀÀÀN©^Ë;Ó®hÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›Ñ÷âp…<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1693€MorphologyCMosaic namep2@rÍøP&í@A%`¦4@Qŏ\(ö?û®záG®;#×
ó:áA|záÀÀUEVPA-linear fitNone=,gÀÀÀN©^Ë;¥zxÀ1974ApJ...194..249WPeak>
=qÀÀÀN©^ËÀÀÀÀÀÀÀÀ?H™»e<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1694€MorphologyCMosaic namep2@rçٞ¹!ø@AÜU¿E@RB=p£×
?õ…¸Që…;#×
CsAp£×ÀÀUEVPA-linear fitNone>ÓoÀÀÀN©^Ë;ßÎ1À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œAÕ±½~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1695€MorphologyCMosaic namep2@ræW»9x@A¨Ëý™¯@R4ÌÌÌÌÍ?ôÌÌÌÌÌÍ;#×
Df\)Ap(öÀÀUEVPA-linear fitNone>1ÎÀÀÀN©^Ë;·ÔÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œeDUù`<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1696€MorphologyCMosaic namep2@r¥®ªÉ@BŽooÁeœ@RzáG®@½p£×
=;#×
C0A'\)ÀÀUEVPA-linear fitNone=QöÀÀÀN©^Ë;ؘ³À1974ApJ...194..249WPeak>+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›Wœ…±É<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1697€MorphologyCMosaic namep2@r¦wß(ƒ@AÑ£@QÌzáG®@Š=p£×
;#×
CÞ¸AzáHÀÀUEVPA-linear fitNone>£rÀÀÀN©^Ë;ð"bÀ1974ApJ...194..249WPeak<¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œQfbÈB<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1698€MorphologyCMosaic namep2@rèãÈ'å@A˺9{Â@R=¸Që…?ó®záG®;#×
CiæfAÌÌÍÀÀUEVPA-linear fitNone=)ñkÀÀÀN©^Ë; .À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œX´8Ç»S<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1699€MorphologyCMosaic namep2@rݓ-«@AYˆc
Ï@Q˅¸Qì@áG®zá;#×
›™šAõ…ÀÀUEVPA-linear fitNone<úX÷ÀÀÀN©^Ë;0J¶À1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œûÞ\ð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1700€MorphologyCMosaic namep2@rò•Š°·Ð@BJó–hþ@Rƒ…¸Qì?õ×
=p£×;#×
Âi\B \ÀÀUEVPA-linear fitNone<ËfÀÀÀN©^Ë;6ØoÀ1974ApJ...194..249WPeak>%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›®`A›Ã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1701€MorphologyCMosaic namep2@rÕÿ…ý´W@A¯•âIk@R?þ¸Që…¸;#×
DÆfAÐõÃÀÀUEVPA-linear fitNone=$xÀÀÀN©^Ë;HŠHÀ1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œßÖ2¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1702€MorphologyCMosaic namep2@rÂ:ü6í@C^ÑèGÅ@R¥Â\(ö@(õ\);#×
CAøQìÀÀUEVPA-linear fitNone=ÞyhÀÀÀN©^Ë;aqŸÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š\߀õAD<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1703€MorphologyCMosaic namep2@r  ÀÛêX@BOÁ&îìr@Qú=p£×
@€;#×
C‹AíÀÀUEVPA-linear fitNone<âëÀÀÀN©^Ë;aqŸÀ1974ApJ...194..249WPeak>	7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›§ÈmNÞ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1704€MorphologyCMosaic namep2@r¥s,qüM@BÄL•»×©@R4záG®@…¸Që…;#×
ÂÔaHB	
=ÀÀUEVPA-linear fitNone=ˆ!lÀÀÀN©^Ë;\Û8À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›s¾Å<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1705€MorphologyCMosaic namep2@ræ{wƒ",@BXFÛÊz@Rs×
=p¤?þáG®zá;#×
C P¤Ao×
ÀÀUEVPA-linear fitNone=N¤©ÀÀÀN©^Ë;–ÓÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›œ¼#}è<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)1706€MorphologyCMosaic namep2@rÂ:ì §N@B(~ó,@R!G®zá@
(õ\);#×
ÂՏB…ÀÀUEVPA-linear fitNone=¡aåÀÀÀN©^Ë;B¤UÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›Û=Ã^Ââ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1707€MorphologyCMosaic namep2@rÊ$'kO@C0B$ä#‰@Rž¸Që…@™™™™š;#×
CÀG®B"záÀÀUEVPA-linear fitNone=Œ'ÀÀÀN©^Ë:éNäÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?š'×hÕ.<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNBpÀÀNew CGPS (Van Eck et al 2020 in prep)1708€MorphologyCMosaic namep2@rÄd~s——@Au6Btd@QØ£×
=q@…¸Që…;#×
À"ÌÍA×ë…ÀÀUEVPA-linear fitNone<û~'ÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?œÒÖ;?Õ(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1709€MorphologyCMosaic namep2@r®tºa@B/»#Úe@R33333@™™™™™š;#×
C8s3BGáHÀÀUEVPA-linear fitNone='ÇÀÀÀN©^Ë;}kÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?›Ñ¯¥›ƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1710€MorphologyCMosaic namep2@rØ]ÿùí@>ð»y¾@Q$ÌÌÌÌÍ¿âzáG®;#×
Ǯ@øQìÀÀUEVPA-linear fitNone?A³ÐÀÀÀN©^Ë<æÀ1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ±RÙ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1711€MorphologyCMosaic nameq1@räÐÙjC@= ‡ôÿp@Pڏ\(õÃÀáG®zá;#×
ÃP¤@¹™šÀÀUEVPA-linear fitNone>ËÇ÷ÀÀÀN©^Ë<¯%À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? òj Ö±f<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1712€MorphologyCMosaic nameq1@rùò>@=³1øg@Q!G®záÀ;#×
Ã]AÌÍÀÀUEVPA-linear fitNone>^ÀÀÀN©^Ë<C")À1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ¦%¦'O<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1713€MorphologyCMosaic nameq1@r܃Kä~@?×4Âh@Q]¸Q녿Ðõ\(ö;#×
Â
=A"áHÀÀUEVPA-linear fitNone=ÙP3ÀÀÀN©^Ë<4gÀ1974ApJ...194..249WPeak=Ù‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸEa´Œü<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1714€MorphologyCMosaic nameq1@röJbþ"@?9	€z"º@QlzáG®¿ü=p£×
=;#×
Ãhã×A-ë…ÀÀUEVPA-linear fitNone>ÛÀÀÀN©^Ë<q€
À1974ApJ...194..249WPeak=í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸÓKn·®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1715€MorphologyCMosaic nameq1@rÍގ.Ø@=·X†E¹@PÏ\(õ¿ç®záG®;#×
ÂAp¤AX(öÀÀUEVPA-linear fitNone=ËÀÀÀN©^Ë<ìÕÀ1974ApJ...194..249WPeak>\(öÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ¤*P—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1716€MorphologyCMosaic nameq1@râ*†û@<­qí¢@@P¾záG®À;#×
Í@A›
=ÀÀUEVPA-linear fitNone>]yÀÀÀN©^Ë;Ÿ@£À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡0ƒŽQ¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1717€MorphologyCMosaic nameq1@rÎh2ۅ@>"òs±£$@Pþfffff¿Ò\(õ;#×
Bë\AÆ(öÀÀUEVPA-linear fitNone>@šªÀÀÀN©^Ë;Ž6À1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ? 7詺<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1718€MorphologyCMosaic nameq1@rÀe¨E2@>K€)ÍÌ¿@PÖzáG®?Ç®záG®;#×
'33AËë…ÀÀUEVPA-linear fitNone=øÚ<ÀÀÀN©^Ë;˜²êÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? Z*+©¾¸<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1719€MorphologyCMosaic nameq1@rôvȘY¦@>›¹Q¬§
@QG®záHÀzáG®;#×
Ã6{A½
=ÀÀUEVPA-linear fitNone>T,=ÀÀÀN©^Ë<­.À1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ? 3fŒZ~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1720€MorphologyCMosaic nameq1@rÑ£xìG@?,þ<¾†@Q%¸Q녿ÁG®záH;#×
ÃNp¤B)™šÀÀUEVPA-linear fitNone=tÛàÀÀÀN©^Ë;ª;À1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿßm[éöò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1721€MorphologyCMosaic nameq1@rìf¢äo@<"šºÃ½@PÈQë…¸ÀQë…¸R;#×
ò¥B33ÀÀUEVPA-linear fitNone<$TÞÀÀÀN©^Ë;À1974ApJ...194..249WPeak>På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Gñ~æ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1722€MorphologyCMosaic nameq1@rëàµð@@@I#%˜ã@Q £×
=q¿á™™™™™š;#×
Ä3AÖ¸RÀÀUEVPA-linear fitNone=«udÀÀÀN©^Ë;RÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž¥#ì^´ƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1723€MorphologyCMosaic nameq1@rø8֜Ý@?D™#$‰@Qr\(õÿýG®záH;#×
Ã,xRB#×
ÀÀUEVPA-linear fitNone<¨.ˆÀÀÀN©^Ë;*dÃÀ1974ApJ...194..249WPeak>\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸÉpØ}' <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1724€MorphologyCMosaic nameq1@sº~¾S@?ZÌ%ÿdd@Q›×
=p¤À
=p£×
;#×
Ãcó3AúÀÀUEVPA-linear fitNone<ã>ÿÀÀÀN©^Ë;:ÇÀ1974ApJ...194..249WPeak=Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ´ÃӖ•»<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1725€MorphologyCMosaic nameq1@rÔjp>Ì@?&~©Á¨À@Q(Që…¸¿ÐQë…¸R;#×
ÃgÑìBp¤ÀÀUEVPA-linear fitNone<à
ÀÀÀN©^Ë;.û+À1974ApJ...194..249WPeak=áG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿä˜òâßk<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1726€MorphologyCMosaic nameq1@rÔ£ä•|@>ðµŸW£q@QzáG®¿ÙG®záH;#×
Â#p¤A§…ÀÀUEVPA-linear fitNone=_GÀÀÀN©^Ë;l•ÀÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? >V—|O<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1727€MorphologyCMosaic nameq1@s·Fõ‰@?½Í¼º³Ã@Qª\(õÃÀ=p£×
=;#×
ÃpBÀÀUEVPA-linear fitNone<ç–}ÀÀÀN©^Ë;*dÃÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ\ä'<<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1728€MorphologyCMosaic nameq1@rß.Œè˜@?=l÷Ô@QA™™™™š¿æ¸Që…¸;#×
CŽàB\)ÀÀUEVPA-linear fitNone=yrGÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸÏçÄöˆà<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1729€MorphologyCMosaic nameq1@rñ0yKV"@?z_ÁÙ6@Qp¿ö(õ\);#×
ç´{B/{ÀÀUEVPA-linear fitNone<¼èSÀÀÀN©^Ë;+´NÀ1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ˜5Œ¯]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1730€MorphologyCMosaic nameq1@rÊd¡º@=äÂÐö@PÑë…¸R¿ÞzáG®;#×
CVEBC
=ÀÀUEVPA-linear fitNone> hÜÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ? .½#_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1731€MorphologyCMosaic nameq1@s™Å؄@>î^ú
@Q}p£×
=ÀzáG®{;#×
Ãe«…B=záÀÀUEVPA-linear fitNone<ùðÀÀÀN©^Ë;AüÀ1974ApJ...194..249WPeak=å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ? V«Zí<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1732€MorphologyCMosaic nameq1@rÆ×ÅÈã@@²¢5'­@QŠ=p£×
?øzáG®{;#×
ÄkҏA+…ÀÀUEVPA-linear fitNone?ekÀÀÀN©^Ë<²-À1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ù('ùT<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1733€MorphologyCMosaic nameq2@rͶ*—Æ8@@×¢ñIÑ@Q¦záG®?özáG®;#×
ÃÛ33A õÃÀÀUEVPA-linear fitNone>Hý ÀÀÀN©^Ë< f<À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¾ú
…
ë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1734€MorphologyCMosaic nameq2@r­,Út@A´û¿­@Q‹…¸Qì@×
=p£×;#×
ÃV«…A'®ÀÀUEVPA-linear fitNone=˜ ÀÀÀN©^Ë;ò{³À1974ApJ...194..249WPeak=ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?S#°¶ø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1735€MorphologyCMosaic nameq2@rŒŒ.'Ó@Ah˅)²@QH£×
=q@ÌÌÌÌÌÍ;#×
ÚAŠ\ÀÀUEVPA-linear fitNone=·ÀÀÀN©^Ë;¸ÏÀÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?}Ø—#<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1736€MorphologyCMosaic nameq2@rx—þG[&@@^B'`@Pà@áG®zá;#×
ÁµÃAˆQìÀÀUEVPA-linear fitNone="ÐÀÀÀN©^Ë;²•êÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žöùÂ]ª<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1737€MorphologyCMosaic nameq2@rˆ?ÊY@@b1:IšQ@Pû×
=p¤@záG®;#×
ÃÞºáA"ffÀÀUEVPA-linear fitNone=ÓØÀÀÀN©^Ë;µˆãÀ1974ApJ...194..249WPeak>-VÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž{t=©ã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1738€MorphologyCMosaic nameq2@rxöŒ¡Ðn@@!‡"A.@PÆzáG®@áG®zá;#×
Ã{33A›™šÀÀUEVPA-linear fitNone>KñÀÀÀN©^Ë;¾aÐÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žè%1³/s<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1739€MorphologyCMosaic nameq2@r'
"ý¡¤@@ÏÈÈÿÙ@Q;×
=p¤@¸Që…;#×
Ã6
=A'õÃÀÀUEVPA-linear fitNone>#¥<ÀÀÀN©^Ë;­W¼À1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ë;ª~¨ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1740€MorphologyCMosaic nameq2@r~·ÕÎ{-@@R¨æ%çE@På¸Që…@"záG®;#×
Û`Aœ¸RÀÀUEVPA-linear fitNone>@ÀÀÀN©^Ë;Ò
úÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž•;ÚoÊ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1741€MorphologyCMosaic nameq2@r«þTÞ-@?±rÀX@PØ£×
=q?÷ë…¸Qì;#×
Â}33A±™šÀÀUEVPA-linear fitNone=vrÀÀÀN©^Ë;~ï_À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ¬ì"І<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1742€MorphologyCMosaic nameq2@rša:×{û@@yÔBÊ@PüzáG®@\(õ\;#×
ĈRA©®ÀÀUEVPA-linear fitNone=­\ûÀÀÀN©^Ë;oܜÀ1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žðË8HX<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1743€MorphologyCMosaic nameq2@r¶x>r
Ñ@@ÝÔ0g@Q®záH@p£×
=q;#×
BŽ\)AœÀÀUEVPA-linear fitNone=IGÀÀÀN©^Ë;šuÀ1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¶{;º <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1744€MorphologyCMosaic nameq2@r4eEþ@@ÞlŒêþ@Q=p£×
=@\(õÃ;#×
ÃMc×A›®ÀÀUEVPA-linear fitNone=…±…ÀÀÀN©^Ë;~G™À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?´kÄ6õC<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1745€MorphologyCMosaic nameq2@r'IÎ@?³5…(D@P´záG®@…¸Që…;#×
Ãj(öAâÌÍÀÀUEVPA-linear fitNone=>lLÀÀÀN©^Ë;måKÀ1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿeg\"¼6<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1746€MorphologyCMosaic nameq2@r"n–c0ú@?†fI¥[@PÌ(õ\@=p£×
=;#×
—Ü)A¬\ÀÀUEVPA-linear fitNone<¬šþÀÀÀN©^Ë;:çÀ1974ApJ...194..249WPeak>`A‰ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ"PÌNi<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1747€MorphologyCMosaic nameq2@r´æ¦ù®1@@°€ê¥@Q[×
=p¤@záG®{;#×
û¼)AÙ®ÀÀUEVPA-linear fitNone=#dÀÀÀN©^Ë;XDÐÀ1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž19À¬²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1748€MorphologyCMosaic nameq2@r²k3@? #ä§@PáG®zá@¸Që…¸;#×
Ã¥µÃB33ÀÀUEVPA-linear fitNone=rù‡ÀÀÀN©^Ë;3''À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿv\êb•Ñ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1749€MorphologyCMosaic nameq2@r¨ nT$˜@@Q^G<4š@Q+×
=p¤@áG®zá;#×
Ã/ٚAØ{ÀÀUEVPA-linear fitNone<d¸|ÀÀÀN©^Ë;˜ÝÀ1974ApJ...194..249WPeak>E¡ËÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž—böm"‹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1750€MorphologyCMosaic nameq2@r€'ÜJeê@?´Ëïvîo@P³×
=p¤@\(õÃ;#×
Ãd8RAÔ(öÀÀUEVPA-linear fitNone=oÀÀÀN©^Ë;>
íÀ1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿcþeðæ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1751€MorphologyCMosaic nameq2@r¬yBý£d@?Âàïý¥@Q\(õÃ?ý\(õÃ;#×
Ã×*=AхÀÀUEVPA-linear fitNone>b'ÀÀÀN©^Ë;bÁ+À1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸW‡,'=×<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1752€MorphologyCMosaic nameq2@rw_Ñ¿¿1@@~­N¡Í"@Pì(õ\@™™™™™š;#×
ÃUµÃBMffÀÀUEVPA-linear fitNone=8°KÀÀÀN©^Ë;˜ÝÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žL´«¦N<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1753€MorphologyCMosaic nameq2@rt"¶¹¹ð@@l1XT!i@Pß\(õ@×
=p£×;#×
Ã|œ)Bi{ÀÀUEVPA-linear fitNone<"peÀÀÀN©^Ë;ÓÀ1974ApJ...194..249WPeak>IºÀÀÀN©^ËÀÀÀÀÀÀÀÀ?žjöÑÕË<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1754€MorphologyCMosaic nameq2@r°Íò¿H‰@>Ã1•œãë@PӅ¸Qì?òQë…¸R;#×
B ÀÀUEVPA-linear fitNone=Š	ÀÀÀN©^Ë:ä¶À1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?  ¢Ð´"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1755€MorphologyCMosaic nameq2@r"›€ië@@;FþO3C@PäÌÌÌÌÍ@#×
=p¤;#×
ÃbîBÀÀUEVPA-linear fitNone<¸<óÀÀÀN©^Ë;'À1974ApJ...194..249WPeak=Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ž¼n'
ÐF<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1756€MorphologyCMosaic nameq2@r¸Ïï¿@A5¿´FÀ]@Q¨Që…¸@\(õÃ;#×
ÃÉöB>\)ÀÀUEVPA-linear fitNone=/˜tÀÀÀN©^Ë;%Î[À1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?/¾m· <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1757€MorphologyCMosaic nameq2@rÀw1w0@9bªMR°@O•Â\(öÀ333333;#×
ÃP(ö@áG®ÀÀUEVPA-linear fitNone?®'ÀÀÀN©^Ë<ÎîÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£=Ìô
ú(<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1758€MorphologyCMosaic namer1@r¿Ë¶%@:ÏöMõ…¸@P
=p£×¿ù\(õÃ;#×
Â;…@íp¤ÀÀUEVPA-linear fitNone>¸ÐÀÀÀN©^Ë<o
åÀ1974ApJ...194..249WPeak=ÒñªÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢I'çÒ;j<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1759€MorphologyCMosaic namer1@rÄU~õ·(@9܉°Ø@OØQë…¸À®záG®;#×
Ã.AQìÀÀUEVPA-linear fitNone?ɁÀÀÀN©^Ë=DúÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢é2Ñg{ö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1760€MorphologyCMosaic namer1@r¯áÌã
@:&L.æ®s@OªáG®{¿óG®záH;#×
ξfA
¸RÀÀUEVPA-linear fitNone=ùÕåÀÀÀN©^Ë<Q&À1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢·H—ÓC<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1761€MorphologyCMosaic namer1@rŽƒÛ†à@:™.|ÓïÂ@Oaë…¸R?ä(õ\);#×
Ãë…Ak×
ÀÀUEVPA-linear fitNone=ϋYÀÀÀN©^Ë;ٔ[À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢lt¢èn<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1762€MorphologyCMosaic namer1@rµ½Žµÿî@:üoÕUÍë@PzáG®¿ðÌÌÌÌÌÍ;#×
À€õÃAW\)ÀÀUEVPA-linear fitNone=¡‹ÖÀÀÀN©^Ë;Û7ÊÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢-¬
"»<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1763€MorphologyCMosaic namer1@r»ëâCpÊ@<E†žÈrÐ@P_®záH¿åp£×
=q;#×
Ã!'ìApÌÍÀÀUEVPA-linear fitNone=Gd®ÀÀÀN©^Ë;µÜÆÀ1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡j_Ã~dß<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1764€MorphologyCMosaic namer1@r㝢ÿ^@;$"öxûÊ@Pmp£×
=À	
=p£×
;#×
Ã}æfAXzáÀÀUEVPA-linear fitNone=uÍÀÀÀN©^Ë;örÀ1974ApJ...194..249WPeak>"ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢ÏtÍ]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1765€MorphologyCMosaic namer1@r¸VšÁf@;¦}JuÄ@P6¸Që…¿êzáG®;#×
ªk…A€ÌÍÀÀUEVPA-linear fitNone>?±[ÀÀÀN©^Ë;Þ~¦À1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Æa>xw!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1766€MorphologyCMosaic namer1@rÑȳ=æ@;ܟrNzX@Pr=p£×
¿þ\(õ;#×
ã×Aƒ33ÀÀUEVPA-linear fitNone=¦QnÀÀÀN©^Ë;ºKÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡¦"D1ù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1767€MorphologyCMosaic namer1@ræoPwµ]@<(жô\@P©™™™™šÀ®záG®;#×
ÃiõÃAhQìÀÀUEVPA-linear fitNone>)ÊÀÀÀN©^Ë;ÜÛ8À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡z«-ìS¥<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1768€MorphologyCMosaic namer1@rÌÖp©×@<ѐ\Fˆ8@PœÌÌÌÌÍ¿ò¸Që…¸;#×
ƒ\A³ÂÀÀUEVPA-linear fitNone=vžÃÀÀÀN©^Ë;?]yÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Î	ìë<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1769€MorphologyCMosaic namer1@r¼«ÆSÉ@9	[hÅo4@OaG®záÀ333333;#×
ÃBzáAÂÀÀUEVPA-linear fitNone>ρÀÀÀN©^Ë;ÜÛ8À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£}ëQû<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1770€MorphologyCMosaic namer1@r°½f'•@;ýô	Z8¯@P;×
=p¤¿Ò\(õ;#×
BïG®A"áHÀÀUEVPA-linear fitNone=M;ÀÀÀN©^Ë;'%1À1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡"?ý¼8ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1771€MorphologyCMosaic namer1@rÃ.x¥b@:B—ñÿ'S@Oÿ\(õÀ\(õ;#×
ÂݙšAxÀÀUEVPA-linear fitNone>':½ÀÀÀN©^Ë;­ÚÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢¤Î¬"
Í<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1772€MorphologyCMosaic namer1@r˖0öKY@:ñ\‰…@PfffffÀzáG®{;#×
'×
Aª=qÀÀUEVPA-linear fitNone=ûnÖÀÀÀN©^Ë;°J¶À1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢Á­+ûŽ‡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1773€MorphologyCMosaic namer1@rÐÔkK@<Šð@P|(õ\¿ü;#×
½£×A¤¸RÀÀUEVPA-linear fitNone=¢H•ÀÀÀN©^Ë;¢3œÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡†Ž|,©v<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1774€MorphologyCMosaic namer1@rڈe K_@:Ø@˜Ð@PK×
=p¤Àë…¸Qì;#×
á£×A¦QìÀÀUEVPA-linear fitNone<¿ŽÀÀÀN©^Ë;uÀ1974ApJ...194..249WPeak>/ ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢Dm–F"Ô<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1775€MorphologyCMosaic namer1@r¡Ýu{ù(@:0ÛO4 Ò@O{…¸Qì¿àQë…¸R;#×
B«8RAô{ÀÀUEVPA-linear fitNone=ÀÀÀN©^Ë;-àÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢°‰«h½d<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1776€MorphologyCMosaic namer1@rÎL‹r.@9ª5Šn	Â@Oèõ\)ÀQë…¸R;#×
dz3A±™šÀÀUEVPA-linear fitNone>*Ž´ÀÀÀN©^Ë;лoÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£½vh¬<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1777€MorphologyCMosaic namer1@r®šäHæ@; ž^á@P"áG®{¿Öffffff;#×
Âݔ{A–=qÀÀUEVPA-linear fitNone=jçÕÀÀÀN©^Ë;ÙýÀ1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ÉÛ×0¡ò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1778€MorphologyCMosaic namer1@rËKù	+R@;‹^Ò&ç@PTÌÌÌÌÍ¿üffffff;#×
BC=qAäzáÀÀUEVPA-linear fitNone<WÑÀÀÀN©^Ë;t¼À1974ApJ...194..249WPeak>C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Ö$j<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1779€MorphologyCMosaic namer1@rÏÆóµ@;0»Oì@PIë…¸RÀffffff;#×
Ã+&fAø\ÀÀUEVPA-linear fitNone=	µ ÀÀÀN©^Ë;iö©À1974ApJ...194..249WPeak=×
=ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢
¼¯¬ÿê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1780€MorphologyCMosaic namer1@rÍ_Ïyql@:æhìý¾0@P5\(öÀ¸Që…¸;#×
¿€A÷™šÀÀUEVPA-linear fitNone>NÏÀÀÀN©^Ë;oܜÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢;q%£ñt<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1781€MorphologyCMosaic namer1@r® áÎS@;dóžd*@P(õ\¿ä£×
=p¤;#×
Â<\)Aõ®ÀÀUEVPA-linear fitNone=¾À/ÀÀÀN©^Ë;ZãçÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢!FXþ¼N<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGMcBpÀÀNew CGPS (Van Eck et al 2020 in prep)1782€MorphologyCMosaic namer1@rà4"ùI€@;"^-MŽ@PffffffÀÌÌÌÌÌÍ;#×
Ã
Aýp¤ÀÀUEVPA-linear fitNone=ª+ÀÀÀN©^Ë;AüÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢,u|º<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1783€MorphologyCMosaic namer1@r߬xS®@:¼ wÄʟ@PN¸Që…À	záG®;#×
ÃÆZáAà¸RÀÀUEVPA-linear fitNone<ÛôˆÀÀÀN©^Ë;QRÀ1974ApJ...194..249WPeak>	7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢UÑ
	nà<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)1784€MorphologyCMosaic namer1@rɝ7)@<¯ú¸Ê˜Š@P®záH¿ñp£×
=q;#×
C$‡®AÖ=qÀÀUEVPA-linear fitNone=à"ÀÀÀN©^Ë;TýôÀ1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡/Òç³<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1785€MorphologyCMosaic namer1@ržk–¯¸1@;Z_9"«©@Oî¸Që…?Ð;#×
Â-×
B£×ÀÀUEVPA-linear fitNone=P›úÀÀÀN©^Ë;@­À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ó÷';DŽ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1786€MorphologyCMosaic namer1@r²)¶é*@9s}èpOA@Offffff¿ú¸Që…¸;#×
ºG®B&¸ÀÀUEVPA-linear fitNone=+jèÀÀÀN©^Ë;,\À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?£1ìd!ñ¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1787€MorphologyCMosaic namer1@rÄïµ.ô@:Ñ|õ*@P!G®zá¿ý\(õÃ;#×
ÂÉ×
Bë…ÀÀUEVPA-linear fitNone=Až0ÀÀÀN©^Ë;aqŸÀ1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢HÝÖ1o<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1788€MorphologyCMosaic namer1@r³žæhòT@<ʄ¢?Ž@PlÌÌÌÌÍ¿"záG®{;#×
ÁøzáB/ÀÀUEVPA-linear fitNone=nÖwÀÀÀN©^Ë;=f'À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ ¢2S†?<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNUBpÀÀNew CGPS (Van Eck et al 2020 in prep)1789€MorphologyCMosaic namer1@r¹±¼ìª@9àSÃô5@O¯\(õ¿ü£×
=p¤;#×
ÁÒ{BG®ÀÀUEVPA-linear fitNone=¶1ÀÀÀN©^Ë;l
À1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢æÓ\Vý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1790€MorphologyCMosaic namer1@r§=m#@:äDì@O\(õ?ê=p£×
=;#×
DöfB
p¤ÀÀUEVPA-linear fitNone>ä:¨ÀÀÀN©^Ë;ƒoÀ1974ApJ...194..249WPeak<´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢<›»«0u<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1791€MorphologyCMosaic namer1@rf)H`ïû@<	çú:t@Os×
=p¤@
Që…¸R;#×
C5+…@\ÀÀUEVPA-linear fitNone>ãÀÀÀN©^Ë<o^ÈÀ1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Œ]0óo•<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1792€MorphologyCMosaic namer2@rKyæ×h@;$0¯6™@On¸Që…?ø£×
=p¤;#×
ÂÀ33@·®ÀÀUEVPA-linear fitNone>!ÏÿÀÀÀN©^Ë<ˆ;£À1974ApJ...194..249WPeak=ñ©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢
/•<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1793€MorphologyCMosaic namer2@r~¦•¹u³@;û‡–4k@O\(õÃ@®záG®;#×
A‹×
@×\)ÀÀUEVPA-linear fitNone>°uÀÀÀN©^Ë<R²ÀÀ1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡"ó•Kl<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1794€MorphologyCMosaic namer2@rrˆY*Á@;';o\ÜÊ@Oc×
=p¤@p£×
=q;#×
À¦{A…ÀÀUEVPA-linear fitNone?¤©iÀÀÀN©^Ë=0݃À1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡Ûöÿoé}<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1795€MorphologyCMosaic namer2@r–tÇŸŒ@>)&¼âp@Pƒ×
=p¤@p£×
=q;#×
Ã'AQìÀÀUEVPA-linear fitNone='N<ÀÀÀN©^Ë<?	–À1974ApJ...194..249WPeak>'ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ? k~ã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1796€MorphologyCMosaic namer2@rp¶)@?äŠî€Y@Px£×
=q@.záG®;#×
C:œ)A©ë…ÀÀUEVPA-linear fitNone=PÀÀÀN©^Ë;ž˜ÝÀ1974ApJ...194..249WPeak>¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿê®Çɓd<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1797€MorphologyCMosaic namer2@r¸ˆ¦zà@<"/Qó¤ó@P¸Që…?ø£×
=p¤;#×
Äã×AD(öÀÀUEVPA-linear fitNone>"íRÀÀÀN©^Ë<5À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡GGŽR¬p<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1798€MorphologyCMosaic namer2@r‡jù¬‡@<ó6¥îC@P&¸Që…@(õ\);#×
ØõÃA×
ÀÀUEVPA-linear fitNone=o¨/ÀÀÀN©^Ë;™ÍÀ1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡
 Èy¸<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1799€MorphologyCMosaic namer2@r£OÁ
>¤@>u[¢Ü@PªáG®{?ù\(õÃ;#×
ÂX×
A"ÌÍÀÀUEVPA-linear fitNone=³»"ÀÀÀN©^Ë;Ùè>À1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ? EÕgþÌk<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGKšBpÀÀNew CGPS (Van Eck et al 2020 in prep)1800€MorphologyCMosaic namer2@ry"ŒÀÊ@;v´·0J4@Ow
=p£×@™™™™™š;#×
BºÇ®APQìÀÀUEVPA-linear fitNone=º—áÀÀÀN©^Ë;Ó®hÀ1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡âà0"øÑ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1801€MorphologyCMosaic namer2@r•lb‹s·@>n[Ü*~<@Põ\)@ë…¸Qì;#×
Ã#×AŒ¸RÀÀUEVPA-linear fitNone=f"ÀÀÀN©^Ë;݂ýÀ1974ApJ...194..249WPeak>oÀÀÀN©^ËÀÀÀÀÀÀÀÀ? I7–xHû<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1802€MorphologyCMosaic namer2@rmLjó%ó@?¤¡e¬@Pm\(ö@…¸Që…;#×
Bî¨öA…
=ÀÀUEVPA-linear fitNone=!-ÀÀÀN©^Ë;ˆ¤À1974ApJ...194..249WPeak=å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ôê²w<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1803€MorphologyCMosaic namer2@rq~á¤i@=_j'òÑç@P@333333;#×
B¢Ç®A¢áHÀÀUEVPA-linear fitNone=Ÿ;dÀÀÀN©^Ë;®§HÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ÑSø|sX<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1804€MorphologyCMosaic namer2@r‹%uà
@>ù
NXæ@P¸Që…@ë…¸Qì;#×
B"\A¶£×ÀÀUEVPA-linear fitNone<ÞÒÀÀÀN©^Ë;ZãçÀ1974ApJ...194..249WPeak=ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? YêÛLØ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1805€MorphologyCMosaic namer2@rŠ‹hÙ@;Eqèôü˜@OžzáG®?ò\(õ;#×
ÂíffA¢QìÀÀUEVPA-linear fitNone=kP±ÀÀÀN©^Ë;y±1À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¢®K#<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1806€MorphologyCMosaic namer2@r'PWn@<éÚ©L@P…¸Qì@;#×
Õj=AÕp¤ÀÀUEVPA-linear fitNone=,ÀÀÀN©^Ë;måKÀ1974ApJ...194..249WPeak=Ù‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ªYbðŽ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1807€MorphologyCMosaic namer2@rQ'kŸBÔ@=OnË,oX@O¼ÌÌÌÌÍ@"záG®;#×
C€AȸRÀÀUEVPA-linear fitNone<ê‰vÀÀÀN©^Ë;‹—xÀ1974ApJ...194..249WPeak>På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? Ù®¢ûI<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1808€MorphologyCMosaic namer2@rRPl†@=l*Ïa8@OÌ(õ\@£×
=p¤;#×
CcxRA²áHÀÀUEVPA-linear fitNone=ü³åÀÀÀN©^Ë;¦">À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ? Ê°´ïUš<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1809€MorphologyCMosaic namer2@rz"7=@;Ö¶²žMÅ@O¤záG®@®záG®;#×
C:k…AŽffÀÀUEVPA-linear fitNone=ŽÙÀÀÀN©^Ë;†YKÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ªr®V<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGO†BpÀÀNew CGPS (Van Eck et al 2020 in prep)1810€MorphologyCMosaic namer2@rot¥—"2@?¸Ç2]ö@P˜@"záG®;#×
B»ffA¾ffÀÀUEVPA-linear fitNone=œ#¸ÀÀÀN©^Ë;›¥ãÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?Ÿ`víaL<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1811€MorphologyCMosaic namer2@r¢¾Ç¦""@=˜þœþ0Ì@Pz\(õÃ?ó¸Që…;#×
ÂiffB
=ÀÀUEVPA-linear fitNone=¹¶pÀÀÀN©^Ë;^҉À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ³Š¦®YC<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGL3BpÀÀNew CGPS (Van Eck et al 2020 in prep)1812€MorphologyCMosaic namer2@rÆÆbi@=~¯0b4j@P:áG®{@…¸Që…;#×
¯£×A¿ÂÀÀUEVPA-linear fitNone=œð0ÀÀÀN©^Ë;>µ³À1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ÁÊS
´<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1813€MorphologyCMosaic namer2@r€'œ	½J@=! ' üa@P$záG®@…¸Që…;#×
ÃuÃAÓ\)ÀÀUEVPA-linear fitNone<§qÉÀÀÀN©^Ë;HŠHÀ1974ApJ...194..249WPeak>
=qÀÀÀN©^ËÀÀÀÀÀÀÀÀ? òX.š=<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1814€MorphologyCMosaic namer2@rŠ´jU¢(@>ó²[ŒU@P›33333@;#×
C¸AëG®ÀÀUEVPA-linear fitNone=Í`ÀÀÀN©^Ë;Q·À1974ApJ...194..249WPeak=Ù‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? 	Ù?ã÷Ò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1815€MorphologyCMosaic namer2@ri|£pª@>f""Å8@PC×
=p¤@¸Që…;#×
C'ÚáBp¤ÀÀUEVPA-linear fitNone<ëÙÀÀÀN©^Ë;4áÀ1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ? M3o'k"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1816€MorphologyCMosaic namer2@rZÊ&þ¼•@=,I¥¬@Oñë…¸R@.záG®;#×
ÂÀ(öAê=qÀÀUEVPA-linear fitNone<ÓÀÀÀN©^Ë:ÿ—$À1974ApJ...194..249WPeak>l‹DÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ¿¢´€ŸZ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGNîBpÀÀNew CGPS (Van Eck et al 2020 in prep)1817€MorphologyCMosaic namer2@r:f™L@>Q§2-¡@P|záG®@…¸Që…;#×
ÂѨöB(×
ÀÀUEVPA-linear fitNone<î$5ÀÀÀN©^Ë;EClÀ1974ApJ...194..249WPeak=Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? W)h¼P;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1818€MorphologyCMosaic namer2@roèãBþÚ@<¥ë\b"@Oٙ™™™š@õ\(ö;#×
C#LÍB
=ÀÀUEVPA-linear fitNone>
òRÀÀÀN©^Ë;uÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡4¥M'xÇ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1819€MorphologyCMosaic namer2@rpMTÜn¨@? Ì&EÙÚ@P"(õ\@=p£×
=;#×
CcW
A–\ÀÀUEVPA-linear fitNone>ò-ÀÀÀN©^Ë<—xÀ1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?ŸuÆäÃÀª<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1820€MorphologyCMosaic namer2@rb©\êÍ@>§aÍù'Ý@PF¸Që…@æfffff;#×
BÄð¤Bë…ÀÀUEVPA-linear fitNone<íúDÀÀÀN©^Ë:úX÷À1974ApJ...194..249WPeak=Ÿ¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ? -ÖVBEÈ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGN±BpÀÀNew CGPS (Van Eck et al 2020 in prep)1821€MorphologyCMosaic namer2@rutZ~ŸU@=…?q+²@P'
=p£×@
G®záH;#×
CÅJ=B6=qÀÀUEVPA-linear fitNone=š!êÀÀÀN©^Ë;¨ÖÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ½´1Uh¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1822€MorphologyCMosaic namer2@r".¼` š@>C¶*´ï@Pƒ×
=p¤@záG®;#×
ž¸B>ffÀÀUEVPA-linear fitNone=ˆÃôÀÀÀN©^Ë;)¼ýÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ? ]ùTT#P<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK¹BpÀÀNew CGPS (Van Eck et al 2020 in prep)1823€MorphologyCMosaic namer2@r‹ì÷®@=2®â
%@P:\(õÃ@ÌÌÌÌÌÍ;#×
Å\)B0ÌÍÀÀUEVPA-linear fitNone<‰LDÀÀÀN©^Ë;†À1974ApJ...194..249WPeak>záÀÀÀN©^ËÀÀÀÀÀÀÀÀ? é#kÊlì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1824€MorphologyCMosaic namer2@r~}Q¯»š@<u1"¥@O÷
=p£×@£×
=p¤;#×
Ã#ffB33ÀÀUEVPA-linear fitNone;Ò
úÀÀÀN©^Ë;F'÷À1974ApJ...194..249WPeak?+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡OžA/ñq<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGLèBpÀÀNew CGPS (Van Eck et al 2020 in prep)1825€MorphologyCMosaic namer2@u"ææ+@HƒG»äâ@Z5/Ÿ¾wÀ#ËC•%;#×
Áø{@"33ÀÀUEVPA-linear fitNone?
Ž"ÀÀÀN©^Ë=5À1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ÚF^¶¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1826€MorphologyCMosaic namesle@uâ$˜á(ã@JÌ.¦';@[CdZ¬À  A‰7KÇ;#×
Áݙš@¸ÀÀUEVPA-linear fitNone>–a(ÀÀÀN©^Ë=BÀ1974ApJ...194..249WPeak>2-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"èãö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1827€MorphologyCMosaic namesle@u±Û¢š¤ž@I'Â
·ÈÏ@Z¦ùÛ"ÐåÀ"‰º^5?};#×
"@ž{ÀÀUEVPA-linear fitNone>LÀÀÀN©^Ë<¿œcÀ1974ApJ...194..249WPeak>A‰7ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•pib_$<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY¡BpÀÀNew CGPS (Van Eck et al 2020 in prep)1828€MorphologyCMosaic namesle@uSǨ¼g³@G;i3ûï@YUãS÷ÎÙÀ&n—Oß;#×
ÁÖõÃ@Á™šÀÀUEVPA-linear fitNone>º»EÀÀÀN©^Ë<ýÞ¾À1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–ÁÄü;¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1829€MorphologyCMosaic namesle@uŠ%Ú$cØ@Jž©ˆH0Y@Z™xÔýó¶ÀàA‰7KÇ;#×
½q@ÔÌÍÀÀUEVPA-linear fitNone>ç–ÀÀÀN©^Ë<28À1974ApJ...194..249WPeak>PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"—¾öbdN<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1830€MorphologyCMosaic namesle@u.Wdü@JjËkå@YÈě¥ãTÀñ©ûçl‹;#×
ÂA™šÀÀUEVPA-linear fitNone=ŽKˆÀÀÀN©^Ë<@>À1974ApJ...194..249WPeak>;dZÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"³àå$ÀÉ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1831€MorphologyCMosaic namesle@u–зMO@Ku¶ì〻@Zá©ûçl‹À‹C•%;#×
"\)@Ì(öÀÀUEVPA-linear fitNone>…ÀÀÀN©^Ë<—¢IÀ1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"(î8ÎÌW<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)1832€MorphologyCMosaic namesle@u¬nG§ò®@IrÆ{t´@Z•/Ÿ¾wÀ"·KƧïž;#×
Â[33A×
ÀÀUEVPA-linear fitNone=ѱÙÀÀÀN©^Ë<ÙýÀ1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?••Ö
H<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY¡BpÀÀNew CGPS (Van Eck et al 2020 in prep)1833€MorphologyCMosaic namesle@u—+Þߐ€@H4[ïÌÇ^@Z4záG®À%#S÷ÎÙ;#×
Â(™šA\)ÀÀUEVPA-linear fitNone?L(öÀÀÀN©^Ë<íR~À1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Ì?P<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1834€MorphologyCMosaic namesle@uñàZÝ. @I~5'³õ@[>záG®À$±©ûçl‹;#×
«ë…Ap¤ÀÀUEVPA-linear fitNone>ÍKÀÀÀN©^Ë<²êÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•}^ê@<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1835€MorphologyCMosaic namesle@uG˜«ØS@GÏW=Ä7"@Y\Iº^5?À#ŒIº^5?;#×
¬BA=qÀÀUEVPA-linear fitNone=ޞÀÀÀN©^Ë<-W¼À1974ApJ...194..249WPeak=ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Ux!s±Ä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1836€MorphologyCMosaic namesle@uaÿ@ŸT|@Jµ×	¤ø@ZHbMÒòÀ–‡+J;#×
£ffA#
=ÀÀUEVPA-linear fitNone>'
úÀÀÀN©^Ë<4áÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"‹[	 ö
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYýBpÀÀNew CGPS (Van Eck et al 2020 in prep)1837€MorphologyCMosaic namesle@uŠ
—‹@@J£û•¶!@Zš-VÀ¾vÈ´9X;#×
´=qA,ÌÍÀÀUEVPA-linear fitNone>¢œÀÀÀN©^Ë<&«À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"•_로e<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1838€MorphologyCMosaic namesle@uPb¸Äñþ@G¤Z&f)À@YfùÛ"ÐåÀ$~vÈ´9X;#×
'æfA%ë…ÀÀUEVPA-linear fitNone=¾¥øÀÀÀN©^Ë;Þ҉À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–tP]YŒž<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1839€MorphologyCMosaic namesle@uö——ªà@I­–5Ò@[G®záHÀ$þvÈ´9X;#×
Á{\)Aq¸ÀÀUEVPA-linear fitNone=Ӟ®ÀÀÀN©^Ë;¨mrÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•"v1ÀÙ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1840€MorphologyCMosaic namesle@uiʋ2µ@HçeÊaˆ@Yï|í'hsÀ!$Ý/;#×
ÂÙ8RAB¸RÀÀUEVPA-linear fitNone=Æ}þÀÀÀN©^Ë<ä&À1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•˜äV?)Ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)1841€MorphologyCMosaic namesle@uv'Օ·@IyzNÀFX@Z,ýó¶E¢ÀÎÙ‡+;#×
Bj¸AIp¤ÀÀUEVPA-linear fitNone>†bxÀÀÀN©^Ë<C")À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•>u‰"F<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)1842€MorphologyCMosaic namesle@uÀf+ÎeS@H…Ô,'ô-@Zª~ùÛ"ÑÀ%St¼j~ú;#×
AŸ
=A4záÀÀUEVPA-linear fitNone>Ïf¥ÀÀÀN©^Ë<nc À1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ø=>°eO<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1843€MorphologyCMosaic namesle@u«âNbÒ@J`§â‡÷˜@Z×KƧïžÀ¸Që…¸;#×
Â1záAHQìÀÀUEVPA-linear fitNone=³bcÀÀÀN©^Ë;°ž™À1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¹q£2P<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1844€MorphologyCMosaic namesle@u~û ̏@K=åŽûå@Zš~ùÛ"ÑÀàA‰7KÇ;#×
ÃP¸AÌÍÀÀUEVPA-linear fitNone=†'÷ÀÀÀN©^Ë;í'hÀ1974ApJ...194..249WPeak=í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Zˆž³ê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1845€MorphologyCMosaic namesle@u­É¼žÔ@I»ý춫¢@ZºáG®{À H1&éxÕ;#×
ÁÙ
=Aƒ®ÀÀUEVPA-linear fitNone=ÍõÀÀÀN©^Ë;Ï¿ÆÀ1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•õ>¼ŠS<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY¡BpÀÀNew CGPS (Van Eck et al 2020 in prep)1846€MorphologyCMosaic namesle@v
læE@IúYO²@[Ÿ+IºÀ!çl‹C•;#×
ÂÿA;…ÀÀUEVPA-linear fitNone=c*ÀÀÀN©^Ë;±šAÀ1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ò×UžÍ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1847€MorphologyCMosaic namesle@ui×™sL@J/þø6Ub@Z:~ùÛ"ÑÀÚ¬1';#×
–½qA\(öÀÀUEVPA-linear fitNone>(œ¢ÀÀÀN©^Ë<­.À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ôuˁ¨<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYýBpÀÀNew CGPS (Van Eck et al 2020 in prep)1848€MorphologyCMosaic namesle@u)$.ç2@IÏ¡4Wì@YfùÛ"ÐåÀÎÙ‡+;#×
ÁÄ=qAr=qÀÀUEVPA-linear fitNone=	þ‡ÀÀÀN©^Ë;ˆPœÀ1974ApJ...194..249WPeak>$ÝÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•|Ùg²~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1849€MorphologyCMosaic namesle@u¤´XÊ?@J0¤Úf@ZŠ-VÀå`A‰7L;#×
ÂUë…AŠQìÀÀUEVPA-linear fitNone=&a(ÀÀÀN©^Ë;©¼ýÀ1974ApJ...194..249WPeak> ĜÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ß
'Q‡N<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYýBpÀÀNew CGPS (Van Eck et al 2020 in prep)1850€MorphologyCMosaic namesle@u"®bÃÛ@HòÒ\|E@ZIxÔýó¶À",1&éy;#×
ÂzáA)ÀÀUEVPA-linear fitNone=l7aÀÀÀN©^Ë;è§À1974ApJ...194..249WPeak>1'ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•'! š2X<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)1851€MorphologyCMosaic namesle@uGrxÒ8@H]ºuE2@Y~È´9XÀ!˜bMÒò;#×
žšArffÀÀUEVPA-linear fitNone>vÝ­ÀÀÀN©^Ë<&">À1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•òüð†›<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1852€MorphologyCMosaic namesle@uÔÉT>Ï@I2BÉ­¸@Zü¬1&éÀ#p ě¥ã;#×
Á
\A
=ÀÀUEVPA-linear fitNone=ìºsÀÀÀN©^Ë;µÜÆÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•j
Áç?¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1853€MorphologyCMosaic namesle@u"""@G¸ÔA]à@Yê~ùÛ"ÑÀ&7KƧïž;#×
³šA›¸ÀÀUEVPA-linear fitNone=T,=ÀÀÀN©^Ë;§çÀ1974ApJ...194..249WPeak=Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–f¦"ŠÈ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1854€MorphologyCMosaic namesle@u­'9Éß@J ´aF«'@Y`"t¼jÀ¾vÈ´9X;#×
›
=Ah£×ÀÀUEVPA-linear fitNone=¾B[ÀÀÀN©^Ë;ëF5À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ý;†0#<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW÷BpÀÀNew CGPS (Van Eck et al 2020 in prep)1855€MorphologyCMosaic namesle@u¼üd¬1h@J–‹¿d)l@[bMÒòÀ)ûçl‹D;#×
Áµ™šA'QìÀÀUEVPA-linear fitNone=["ÑÀÀÀN©^Ë;˜_À1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"œn\¾W<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1856€MorphologyCMosaic namesle@upVú¹5Ó@H¤x>Àc@Yï|í'hsÀ".—Oß;;#×
@þ¸RAªÌÍÀÀUEVPA-linear fitNone>QkÀÀÀN©^Ë;ÏÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ÄR 4ªM<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)1857€MorphologyCMosaic namesle@uwòŸú2@I寳T¬
@ZI‡+Àå`A‰7L;#×
ÂC{A¨¸RÀÀUEVPA-linear fitNone<¿H€ÀÀÀN©^Ë;sË>À1974ApJ...194..249WPeak>6E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"þ¶MÔØ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYýBpÀÀNew CGPS (Van Eck et al 2020 in prep)1858€MorphologyCMosaic namesle@u"îþP%×@IJ*Ԏ´ó@ZiÊÀƒoÀ!²-V;#×
Š\)AÂÀÀUEVPA-linear fitNone=ò\>ÀÀÀN©^Ë;ÄGÃÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•[/Bñ¦<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY¡BpÀÀNew CGPS (Van Eck et al 2020 in prep)1859€MorphologyCMosaic namesle@uÌŸ|aý@J=Uœ@[G®záÀ §ï²-;#×
¤Ü)AŸë…ÀÀUEVPA-linear fitNone=;ôÀÀÀN©^Ë;›¥ãÀ1974ApJ...194..249WPeak=í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"è£Ê¸Sä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1860€MorphologyCMosaic namesle@uEÏÞ,×@Gϐs2G@YXbMÒòÀ#xÔýó¶F;#×
ÂõA€õÃÀÀUEVPA-linear fitNone=BÀÀÀN©^Ë;´áÀ1974ApJ...194..249WPeak>=p¤ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–UO²/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1861€MorphologyCMosaic namesle@u³`\«8@J³ø€ËÑ@ZøbMÒñªÀՁ$Ý;#×
¨áHA"33ÀÀUEVPA-linear fitNone=âÁ+ÀÀÀN©^Ë;±F_À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ŒYÍ`õ6<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1862€MorphologyCMosaic namesle@uU¯FŠ@IWÖ,VÏ@Yە$ÝÀhr° Ĝ;#×
¶aHA™…ÀÀUEVPA-linear fitNone<ì•ÀÀÀÀN©^Ë;bÁ+À1974ApJ...194..249WPeak>¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•RԞÍ'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1863€MorphologyCMosaic namesle@u[Úü«{Á@I,ê´b8'@Yß|í'hsÀ
Oß;dZ;#×
'³3A®(öÀÀUEVPA-linear fitNone=ÞÂÎÀÀÀN©^Ë;Ÿ"…À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•m6)ð×Å<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1864€MorphologyCMosaic namesle@u…ed)‡@HT^âßTŒ@Z+IºÀ$Iº^5?;#×
Àu¸A›ë…ÀÀUEVPA-linear fitNone=µÝÀÀÀN©^Ë;ŽÞUÀ1974ApJ...194..249WPeak>¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ùJŠ7Ü<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1865€MorphologyCMosaic namesle@u¶…èÈjø@JÒáÒØ@[/Ÿ¾wÀt¼j~ú;#×
Ž
=A¼ÌÍÀÀUEVPA-linear fitNone=LÌÍÀÀÀN©^Ë;xa¦À1974ApJ...194..249WPeak=° ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"|e!'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1866€MorphologyCMosaic namesle@uPîžqf3@IŠºôFö@YÜýó¶E¢À¦éxÔýô;#×
ÃYšAªÀÀUEVPA-linear fitNone=CBÀÀÀN©^Ë;LxêÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•4kháS<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1867€MorphologyCMosaic namesle@u©d£)@JÂ{b'˜…@ZäzáG®À¾vÈ´9X;#×
™×
AžõÃÀÀUEVPA-linear fitNone=‹	êÀÀÀN©^Ë;Ÿ@£À1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?""¤â<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1868€MorphologyCMosaic namesle@uæWû&•È@KžA@[1&éxÕÀt¼j~ú;#×
Âp…A©G®ÀÀUEVPA-linear fitNone=zcsÀÀÀN©^Ë;d¸|À1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ùŒŽ?­<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1869€MorphologyCMosaic namesle@u¥õoåd´@JÀÚ§0i4@ZÝ`A‰7LÀ›¥ãS÷Ï;#×
Áà=qAŅÀÀUEVPA-linear fitNone<ÊÕ|ÀÀÀN©^Ë;ƒº4À1974ApJ...194..249WPeak>@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"…§0Qì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1870€MorphologyCMosaic namesle@uud[G9@Jît/¾P@Z~záG®ÀKƧ;#×
Œ¨öA¥G®ÀÀUEVPA-linear fitNone=c
'ÀÀÀN©^Ë;{½À1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"mšoc£<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1871€MorphologyCMosaic namesle@uxS&«u@JöØF£+@Z…'hr°!À;dZ¬;#×
ÂÀ\AÂÀÀUEVPA-linear fitNone<Ü3rÀÀÀN©^Ë;IRÀ1974ApJ...194..249WPeak>JÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"i0îTŒ¶<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1872€MorphologyCMosaic namesle@u°½Ø²Ç­@IUV™}¼@Z­`A‰7LÀ!Ù‡+;#×
Â¥A¼ffÀÀUEVPA-linear fitNone=FñVÀÀÀN©^Ë;`ÉÚÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•TZ¥Ðd<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY¡BpÀÀNew CGPS (Van Eck et al 2020 in prep)1873€MorphologyCMosaic namesle@uÑv5v¶@J(Ý;ð@[!ûçl‹DÀ~ùÛ"Ðå;#×
ÃJ®Aœ¸RÀÀUEVPA-linear fitNone=E¡ËÀÀÀN©^Ë;»Â¹À1974ApJ...194..249WPeak>JÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ØvqGà<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1874€MorphologyCMosaic namesle@ueêr)5ä@Hµ*Û|G@YÚáG®{À!\(õ;#×
ÃÏ\A¤õÃÀÀUEVPA-linear fitNone=\Û8ÀÀÀN©^Ë;~ï_À1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•¹3x`<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1875€MorphologyCMosaic namesle@uµjµÞ¯@JYFˆ™>Ç@ZëC•%À~ùÛ"Ðå;#×
¤€A¢\ÀÀUEVPA-linear fitNone=˜dEÀÀÀN©^Ë;I2À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"½'Bž'
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1876€MorphologyCMosaic namesle@uŽøa%ù-@I ¯/È1@ZPå`A‰7À!¥ãS÷ÎÙ;#×
@θRAÅë…ÀÀUEVPA-linear fitNone<õ­—ÀÀÀN©^Ë;MÈuÀ1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•{QÜ'¼<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)1877€MorphologyCMosaic namesle@u~´Pȑ@KaˆÝ‰@ZªáG®{À¦éxÔýô;#×
Ãr¸RA¹
=ÀÀUEVPA-linear fitNone=ÂÀÀÀN©^Ë;™Z¯À1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"2ñVÄ)L<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)1878€MorphologyCMosaic namesle@uDƒ}\§@KI¸òN•@Z-`A‰7LÀó¶E¡ÊÁ;#×
ÃNë…AÈ{ÀÀUEVPA-linear fitNone>óÀÀÀN©^Ë;'}kÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?">ÜËR<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY)BpÀÀNew CGPS (Van Eck et al 2020 in prep)1879€MorphologyCMosaic namesle@voÄ…@JHÁiKŠî@[´"t¼jÀ Ót¼j~ú;#×
Â݀AÐ=qÀÀUEVPA-linear fitNone=SEÀÀÀN©^Ë;J™À1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ʀb E«<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1880€MorphologyCMosaic namesle@u3°ï;Ù@JŽíPü¨@YÜýó¶E¢À]/Ÿ¾w;#×
Aº=qAÌzáÀÀUEVPA-linear fitNone=§»0ÀÀÀN©^Ë;w¹àÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?" 8™‰Fî<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)1881€MorphologyCMosaic namesle@uÉT´Ñhw@I•ƒÆÇ@ZóƧÀ!¨õ\);#×
ÁÚáHAªõÃÀÀUEVPA-linear fitNone=
GíÀÀÀN©^Ë;ŽÞUÀ1974ApJ...194..249WPeak>IºÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•-¯'œó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1882€MorphologyCMosaic namesle@v
ú;[»@JQnj:@[¡©ûçl‹À!·KƧïž;#×
"uÃAÌffÀÀUEVPA-linear fitNone<ˆe•ÀÀÀN©^Ë;$À1974ApJ...194..249WPeak>záÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ëpD'LÍ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1883€MorphologyCMosaic namesle@u"*™‹@JàâP½]@Y–E¡ÊÀƒÀ¦éxÔýô;#×
ÃUnAá33ÀÀUEVPA-linear fitNone=Q֌ÀÀÀN©^Ë;\Û8À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"êŒèÄ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1884€MorphologyCMosaic namesle@uûdËɯê@Iæ´P,'@[xbMÒñªÀ!Ót¼j~ú;#×
¹\Aì=qÀÀUEVPA-linear fitNone=6ígÀÀÀN©^Ë;(mrÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"þ Áº<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1885€MorphologyCMosaic namesle@uí»X'£@KޟG^@[­`A‰7LÀ¸Që…;#×
ÃÞ¸A¼áHÀÀUEVPA-linear fitNone>p°òÀÀÀN©^Ë;ŸèhÀ1974ApJ...194..249WPeak<¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"öP¯ß'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1886€MorphologyCMosaic namesle@u1H´Ê—ï@I—pù‡PÉ@Yš-VÀå`A‰7L;#×
ÃIÀAâÌÍÀÀUEVPA-linear fitNone=B®ÑÀÀÀN©^Ë;S®hÀ1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•,‰¹úúH<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1887€MorphologyCMosaic namesle@uUnOå@J?­áR@Z©ûçl‹Àüí'hr°;#×
ÂmáHAöõÃÀÀUEVPA-linear fitNone=Z¹õÀÀÀN©^Ë;+´NÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"˲àÔÞé<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYýBpÀÀNew CGPS (Van Eck et al 2020 in prep)1888€MorphologyCMosaic namesle@uz½¯¹'@JlA&2A@Zlýó¶E¢ÀKƧ;#×
Ã'¡HAù…ÀÀUEVPA-linear fitNone=ÕÏ«ÀÀÀN©^Ë;{¨'À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"²ò3ßµ»<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYýBpÀÀNew CGPS (Van Eck et al 2020 in prep)1889€MorphologyCMosaic namesle@u?Qp4@J¶¨¤â@Z¥/Ÿ¾wÀhr° Ĝ;#×
Â!(öAљšÀÀUEVPA-linear fitNone=¿ðÀÀÀN©^Ë;uÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"‹;×hɾ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1890€MorphologyCMosaic namesle@uFl:ÎÙ@IšI¹@Yª-VÀöÈ´9X;#×
Aâ\A×G®ÀÀUEVPA-linear fitNone>@7ÀÀÀN©^Ë;–ÓÀ1974ApJ...194..249WPeak<Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•y:i*–w<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1891€MorphologyCMosaic namesle@uw‰‡ä?ä@K42ŠTLF@Z'ûçl‹DÀyÛ"Ðå`;#×
B–.B®ÀÀUEVPA-linear fitNone=x ÀÀÀN©^Ë;S£À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"I¹	}/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1892€MorphologyCMosaic namesle@u^Âñë@Ia†ë|'i@Yò^5?|îÀÎÙ‡+;#×
Â{(öAÕ\)ÀÀUEVPA-linear fitNone=%&–ÀÀÀN©^Ë;èhÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Lïc1<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1893€MorphologyCMosaic namesle@uI2•©A@K#ëfĬ
@Z-²-VÀ©ûçl‹D;#×
¶€B¸ÀÀUEVPA-linear fitNone=M‰‹ÀÀÀN©^Ë;måKÀ1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"QÿÛ
ù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY)BpÀÀNew CGPS (Van Eck et al 2020 in prep)1894€MorphologyCMosaic namesle@uíoF«
@I,OA@[3dZ¬À${dZ¬;#×
BÜ£×Aþ¸RÀÀUEVPA-linear fitNone=åqÀÀÀN©^Ë;CóàÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•y+''<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1895€MorphologyCMosaic namesle@u‹Æ Çxm@I‰`·es@Zaûçl‹DÀÔýó¶E¢;#×
ÁŸ…AÐáHÀÀUEVPA-linear fitNone=zÌOÀÀÀN©^Ë;jžoÀ1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•4ì_¿Ú£<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYýBpÀÀNew CGPS (Van Eck et al 2020 in prep)1896€MorphologyCMosaic namesle@u›æpp¾s@HI5‡8¥@ZDzáG®À%$Ý/;#×
AüõÃAÒ=qÀÀUEVPA-linear fitNone<¹Œ~ÀÀÀN©^Ë;&v!À1974ApJ...194..249WPeak=ß;dÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–×@ùâ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1897€MorphologyCMosaic namesle@vŽ×Ñ9@Iô[â­ó›@[™ÊÀƒoÀ!ò° ě¦;#×
šAôffÀÀUEVPA-linear fitNone=òvuÀÀÀN©^Ë;ùÆÀ1974ApJ...194..249WPeak<¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"öEÎùp<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1898€MorphologyCMosaic namesle@u1ØâYÛØ@Iíp8›×@Y°å`A‰7À›¥ãS÷Ï;#×
Ãk…AÜÌÍÀÀUEVPA-linear fitNone=ÄW~ÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ú?co¿<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1899€MorphologyCMosaic namesle@u·À[]­Ø@KzÔ)Œ^@[(bMÒñªÀF§ï²-;#×
B™šAÎ{ÀÀUEVPA-linear fitNone="uÀÀÀN©^Ë;3''À1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"&gÏê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1900€MorphologyCMosaic namesle@u¢¢‹‹u@I*kPwC2@ZƒdZ¬À""t¼j;#×
Áw×
B33ÀÀUEVPA-linear fitNone=1F_ÀÀÀN©^Ë;1šAÀ1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•nª9V;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY¡BpÀÀNew CGPS (Van Eck et al 2020 in prep)1901€MorphologyCMosaic namesle@u}bž ¹@Ji·àÓÜû@Z•'hr°!À–‡+J;#×
B[ffB=qÀÀUEVPA-linear fitNone= šªÀÀÀN©^Ë;Eë1À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"´wáAE!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1902€MorphologyCMosaic namesle@uZ
29¨@GÌ Óà#Ô@YˆbMÒòÀ$St¼j~ú;#×
Áª(öAÑp¤ÀÀUEVPA-linear fitNone<ÓØZÀÀÀN©^Ë;oÀ1974ApJ...194..249WPeak=Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–Wfcã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1903€MorphologyCMosaic namesle@u3eԒ1@Iÿ¨'&þ@Y¸Ä›¥ãTÀ;dZ¬;#×
Ã=k…B£×ÀÀUEVPA-linear fitNone<h)JÀÀÀN©^Ë:óË>À1974ApJ...194..249WPeak>²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ïÎ`l<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1904€MorphologyCMosaic namesle@uéI˜Æ¾å@IÌCÆÇ´@[I‡+À!¿|í'hs;#×
¿áG®B¸RÀÀUEVPA-linear fitNone=ÕRÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•
rÊO½U<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1905€MorphologyCMosaic namesle@u¾0gñÃ@J˧hæAè@[Ý/Ÿ¾À²-V;#×
ÂÖ=qB
®ÀÀUEVPA-linear fitNone=wîNÀÀÀN©^Ë;
ï³À1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"˒A¼G<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1906€MorphologyCMosaic namesle@uŠ¯	‹ß@I8U6—>P@ZNzáG®À!§ï²-;#×
Âù"{AéÀÀUEVPA-linear fitNone<ÃÀÀÀN©^Ë;&v!À1974ApJ...194..249WPeak>+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•f&Ãœ¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)1907€MorphologyCMosaic namesle@uuÃj÷e@J(øÐÉÚ@Y‰ÊÀƒoÀ
Oß;dZ;#×
ÂÑšB{ÀÀUEVPA-linear fitNone>˜ÀÀÀN©^Ë;Eë1À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Øæq™Âj<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW÷BpÀÀNew CGPS (Van Eck et al 2020 in prep)1908€MorphologyCMosaic namesle@v*_À¥D@IÈ"æUv@[…ãS÷ÎÙÀ"xÔýó¶F;#×
ÂÜk…B(öÀÀUEVPA-linear fitNone=`ÉÚÀÀÀN©^Ë:ñ,(À1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ûy#Yª<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1909€MorphologyCMosaic namesle@u·"lA@IzùÙÜ;<@ZÄÝ/Ÿ¾À!""t¼j;#×
BvÌÍB{ÀÀUEVPA-linear fitNone<œŒ"ÀÀÀN©^Ë;øbÀ1974ApJ...194..249WPeak=ûçmÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•=ŽÞBp<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY¡BpÀÀNew CGPS (Van Eck et al 2020 in prep)1910€MorphologyCMosaic namesle@v-jü¸Ü@IPvcVï^@[m²-VÀ$1©ûçl‹;#×
Â4{Aý®ÀÀUEVPA-linear fitNone=/OÀÀÀN©^Ë;†À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•WTîò5®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1911€MorphologyCMosaic namesle@u(þQj™@K¼LW'@Yä"t¼jÀÐå`A‰7;#×
£×AîáHÀÀUEVPA-linear fitNone=£ÂÀÀÀN©^Ë; .À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"b"uµgm<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW¼BpÀÀNew CGPS (Van Eck et al 2020 in prep)1912€MorphologyCMosaic namesle@uƒí‰/@Hg™Ç#80@ZNÈ´9XÀ$ A‰7KÇ;#×
øB™šÀÀUEVPA-linear fitNone=WI(ÀÀÀN©^Ë;t¼À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ì]
¦»<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1913€MorphologyCMosaic namesle@u}¾ ðZ@JÑ°é¶AÆ@Y'G®záÀ
=p£×
=;#×
ÃĨöAþ=qÀÀUEVPA-linear fitNone=U°6ÀÀÀN©^Ë;2BÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"|œêÞ»š<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW÷BpÀÀNew CGPS (Van Eck et al 2020 in prep)1914€MorphologyCMosaic namesle@uú$Úæ/ž@Jz+¼eHË@[²-VÀ;dZ¬;#×
úáB
áHÀÀUEVPA-linear fitNone=áê6ÀÀÀN©^Ë;5ˆãÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"«zËõ/ð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1915€MorphologyCMosaic namesle@uA'gw±w@H¦ìςʸ@Yƒn—PÀ \(õ\;#×
®BB0¸RÀÀUEVPA-linear fitNone=×ûjÀÀÀN©^Ë;VMÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Âz'ø»"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1916€MorphologyCMosaic namesle@uøE²mû@I×yZÓÝÜ@[nvÈ´9XÀ!øÔýó¶F;#×
ÃUaHB{ÀÀUEVPA-linear fitNone>'®ÀÀÀN©^Ë;CóàÀ1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•îÆÁšï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1917€MorphologyCMosaic namesle@uòÆ d@Iô9:º@[@1&éxÕÀ$¹Û"Ðå`;#×
Â>×
A·33ÀÀUEVPA-linear fitNone<m3ÀÀÀN©^Ë;$À1974ApJ...194..249WPeak>-VÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•}bÂ6¿e<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1918€MorphologyCMosaic namesle@u‡‡Ïí@J"Ó•¬ÆØ@Z'©ûçl‹Àüí'hr°;#×
Bp¤BÀÀUEVPA-linear fitNone=(¬\ÀÀÀN©^Ë;)¼ýÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"	›ÁU6<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1919€MorphologyCMosaic namesle@uß'˜…@J¡™e9@Y•/Ÿ¾wÀt¼j~ú;#×
Âyp¤BQìÀÀUEVPA-linear fitNone<‹¤ÀÀÀN©^Ë;±…À1974ApJ...194..249WPeak>¬ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"â.Y!žÍ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1920€MorphologyCMosaic namesle@u¸g³ËD@HÿáSˆw@Z®È´9XÀ#På`A‰7;#×
B_£×AèõÃÀÀUEVPA-linear fitNone=$ôÀÀÀN©^Ë;beÀ1974ApJ...194..249WPeak=í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•‰_ı<ˆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY¡BpÀÀNew CGPS (Van Eck et al 2020 in prep)1921€MorphologyCMosaic namesle@v"ë~·@J:ýdÄé@[ÈbMÒòÀ!?|í'hs;#×
A–(öB õÃÀÀUEVPA-linear fitNone=FûÒÀÀÀN©^Ë;Gâ'À1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ÎO͗ßÞ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1922€MorphologyCMosaic namesle@v¨D¦®B@JÙI<TX@[Ë÷ÎÙ‡À!íV";#×
AŽ(öB\)ÀÀUEVPA-linear fitNone= °ÀÀÀN©^Ë;M °À1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"äRMöI|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1923€MorphologyCMosaic namesle@uŒèég
ß@Hp´=8.i@Z(bMÒñªÀ#íV";#×
C<&fB™šÀÀUEVPA-linear fitNone=à‹ÀÀÀN©^Ë;:ÇÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•æG™ê­<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1924€MorphologyCMosaic namesle@uü,bP–@KÖX>• :@[ÊáG®{À1&éxÕ;#×
ÂëW
B®ÀÀUEVPA-linear fitNone<ײÀÀÀN©^Ë;ZãçÀ1974ApJ...194..249WPeak>$ÝÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ú
¦+»<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1925€MorphologyCMosaic namesle@tüÃ%*"Î@J»/}zÃ@Yw®záHÀ	ãS÷ÎÙ;#×
Ã<EA¢záÀÀUEVPA-linear fitNone=¸gÀÀÀN©^Ë;d¶À1974ApJ...194..249WPeak>JÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ˆƒƒ×<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGW÷BpÀÀNew CGPS (Van Eck et al 2020 in prep)1926€MorphologyCMosaic namesle@uºý‡ãÜ}@Iæ0ú9°µ@Zá©ûçl‹À n—Oß;#×
C,c×B,ÌÍÀÀUEVPA-linear fitNone<1pPÀÀÀN©^Ë;j©À1974ApJ...194..249WPeak>uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"þk½Ù{å<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1927€MorphologyCMosaic namesle@uŸ&Møå@J¸sâ@Zª~ùÛ"ÑÀ;dZ¬;#×
ÂK{BV…ÀÀUEVPA-linear fitNone=>–>ÀÀÀN©^Ë;Z¯À1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"æ'êƒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1928€MorphologyCMosaic namesle@u"¼Þ{‹@HRƒ.iO@Z3dZ¬À$šŸ¾vÈ´;#×
Ãk\B$G®ÀÀUEVPA-linear fitNone=B"àÀÀÀN©^Ë;!7ôÀ1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ú‹¬…qG<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1929€MorphologyCMosaic namesle@ufÀW6/@GZ¯®½?Þ@YŒIº^5?À&gl‹C•;#×
«úáB0£×ÀÀUEVPA-linear fitNone<Z¹õÀÀÀN©^Ë;Np;À1974ApJ...194..249WPeak>%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–ªk°†/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1930€MorphologyCMosaic namesle@ufé}$ [@IØá?ݨÎ@Z 1&éxÕÀt¼j~ú;#×
Á×®BGÀÀUEVPA-linear fitNone<=ÅÀÀÀN©^Ë;t¼À1974ApJ...194..249WPeak>ŒÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•*¡ì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1931€MorphologyCMosaic namesle@u0ABIä]@J
ÓCÓ@Yµ'hr°!À›¥ãS÷Ï;#×
þ˅B;£×ÀÀUEVPA-linear fitNone=GËÀÀÀN©^Ë:Åë1À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ç½v-—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1932€MorphologyCMosaic namesle@u\Ê	U;}@K|ŒÌp¶@ZjáG®{À
p£×
=q;#×
C¡HB;=qÀÀUEVPA-linear fitNone<Ç÷{ÀÀÀN©^Ë:ÍÈuÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"%Ž‹D~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY)BpÀÀNew CGPS (Van Eck et al 2020 in prep)1933€MorphologyCMosaic namesle@uwÚ_n@J0øLG÷€@ZW®záHÀ¸Që…¸;#×
B¼uÃB(QìÀÀUEVPA-linear fitNone=ŽuyÀÀÀN©^Ë;%1À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ÓêÒ»Ò<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYýBpÀÀNew CGPS (Van Eck et al 2020 in prep)1934€MorphologyCMosaic namesle@uܝʁØW@IüNOì'@[3ƧÀ ´9XbN;#×
Â…B=QìÀÀUEVPA-linear fitNone=B\ÀÀÀN©^Ë;YKÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ñ¸ÂàPÉ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGY
BpÀÀNew CGPS (Van Eck et al 2020 in prep)1935€MorphologyCMosaic namesle@uËëjƒy@HÃgï3@ZГt¼jÀ$\(õÃ;#×
Â>{B:…ÀÀUEVPA-linear fitNone<ŸÓoÀÀÀN©^Ë:ÉÙÓÀ1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•¯èŽg<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1936€MorphologyCMosaic namesle@u¿–¬)ú¹@J¦ln˜cW@[å`A‰7ÀÚ¬1';#×
Ã!s3B/záÀÀUEVPA-linear fitNone=Š-¶ÀÀÀN©^Ë;
ŽÉÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?""•¥!üÞ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXÍBpÀÀNew CGPS (Van Eck et al 2020 in prep)1937€MorphologyCMosaic namesle@u­6{\AL@JìAI"1@ZõãS÷ÎÙÀɺ^5?};#×
Á›¸B833ÀÀUEVPA-linear fitNone=> ºÀÀÀN©^Ë;À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"n²÷|"_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXRBpÀÀNew CGPS (Van Eck et al 2020 in prep)1938€MorphologyCMosaic namesle@uG'²[X-@I2Ž¢Û@Y²° ě¦À]/Ÿ¾w;#×
í×
B1ffÀÀUEVPA-linear fitNone<Ïþ°ÀÀÀN©^Ë;À1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•i¸+ÆVÔ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGX4BpÀÀNew CGPS (Van Eck et al 2020 in prep)1939€MorphologyCMosaic namesle@uÕÁ]­¾Ò@IwF@²ð@ZùÊÀƒoÀ#áÊÀƒo;#×
ÈLÍB8\)ÀÀUEVPA-linear fitNone=¥ÉÀÀÀN©^Ë:ñ,(À1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•{ÐP¿ã¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGYdBpÀÀNew CGPS (Van Eck et al 2020 in prep)1940€MorphologyCMosaic namesle@up)B,Œî@G®mÖ	†e@Y¶ùÛ"ÐåÀ%šŸ¾vÈ´;#×
Ã8¦fB!£×ÀÀUEVPA-linear fitNone<]/ÀÀÀN©^Ë;!7ôÀ1974ApJ...194..249WPeak>cSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–m	@
ÞV<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1941€MorphologyCMosaic namesle@uKß³ÿ{@HNõÌ0'@Y…'hr°!À!øÔýó¶F;#×
.Bsë…ÀÀUEVPA-linear fitNone;À­ÀÀÀN©^Ë:û¨'À1974ApJ...194..249WPeak>µ?}ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•üò:EøÒ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1942€MorphologyCMosaic namesle@uƒr+9m@Hv¼ý¥ÏD@Zûçl‹DÀ#~vÈ´9X;#×
ƒk…Bp¤ÀÀUEVPA-linear fitNone<ù±1ÀÀÀN©^Ë;
GíÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•âAwaÃU<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGXBpÀÀNew CGPS (Van Eck et al 2020 in prep)1943€MorphologyCMosaic namesle@Oü£9ÃFŒ@IK Oýh@c™™™™š¿Áë…¸Qì;#×
Ã#×ADÌÍÀÀUEVPA-linear fitNone=bCWÀÀÀN©^Ë;Ò^ÝÀ1974ApJ...194..249WPeak=ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ZŸ¶Åi<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1944€MorphologyCMosaic namest1@OYï("©T@H÷÷9Ú½@cõ\)¿ò¸Që…¸;#×
ÂoffAIÀÀUEVPA-linear fitNone>'RÀÀÀN©^Ë<+Þ@À1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ž_¯`sâ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1945€MorphologyCMosaic namest1@P1½¢F@Ih‹ {ˆ©@c?Ø;#×
Aë…AL£×ÀÀUEVPA-linear fitNone=çúÀÀÀN©^Ë;çÿXÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•H®*Tº<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1946€MorphologyCMosaic namest1@OH\ØL¥$@IN±$H@cõ\)¿ò£×
=p¤;#×
ÂÚaHA¨áHÀÀUEVPA-linear fitNone=§\ÑÀÀÀN©^Ë;Ž6À1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•‡6yùI|<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1947€MorphologyCMosaic namest1@O<•©B^@IPk]Qä@bôÌÌÌÌÍ¿í\(õÃ;#×
Bc£×A{×
ÀÀUEVPA-linear fitNone>1ÑNÀÀÀN©^Ë;ÜÛ8À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Wœpҏ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1948€MorphologyCMosaic namest1@P•_c.ós@ID¦ˆU!@c4ÌÌÌÌÍ?ì(õ\);#×
½(öA×®ÀÀUEVPA-linear fitNone=5ÀÀÀN©^Ë;K)_À1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•^' áV<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1949€MorphologyCMosaic namest1@Puۚ6é@H_þbR@cVfffff¿ã333333;#×
³{AŠÌÍÀÀUEVPA-linear fitNone<¶ígÀÀÀN©^Ë;y±1À1974ApJ...194..249WPeak>F§ðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ñwwfè4<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1950€MorphologyCMosaic namest1@NñçÅÊ@H—É_/L@cÌÌÌÌÍÀ£×
=p¤;#×
ÃÀAÖ£×ÀÀUEVPA-linear fitNone<»YÞÀÀÀN©^Ë;måKÀ1974ApJ...194..249WPeak>,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ìe™å6b<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1951€MorphologyCMosaic namest1@Nò"nògÓ@HüÎD{¦@bÿ×
=p¤¿÷ë…¸Qì;#×
ÂQQìA˜áHÀÀUEVPA-linear fitNone>&ÀÀÀN©^Ë;úX÷À1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•‹Pyr<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1952€MorphologyCMosaic namest1@NEñVxÀ@Hu«µÁáL@cp£×
=Àë…¸Qì;#×
Ã^¸A´\ÀÀUEVPA-linear fitNone>œ$ÀÀÀN©^Ë;ûüeÀ1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•â÷oßê <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1953€MorphologyCMosaic namest1@NKwShÎ=@I;Ð@Í	@bèõ\)¿ÿ333333;#×
–
=A²(öÀÀUEVPA-linear fitNone=äÀÀÀN©^Ë;K)_À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•€XÕB—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1954€MorphologyCMosaic namest1@OdàP÷²@H1ì»ÿ
²@c0À¸Që…;#×
ÁÚÌÍA¶¸RÀÀUEVPA-linear fitNone=UQ×ÀÀÀN©^Ë;­ÿ'À1974ApJ...194..249WPeak=ÒñªÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–±èºÐª<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1955€MorphologyCMosaic namest1@Mð,¸¨òY@HÆvÖÝZ­@b陙™™šÀffffff;#×
Âþð¤A£
=ÀÀUEVPA-linear fitNone>JÀÀÀN©^Ë;‹—xÀ1974ApJ...194..249WPeak=C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•®áW®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1956€MorphologyCMosaic namest1@O¸4g]É®@I:53
j"@c£×
=q¿ÞzáG®;#×
Á333AÀ{ÀÀUEVPA-linear fitNone=CóàÀÀÀN©^Ë;ƒoÀ1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•dþ°¥›<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1957€MorphologyCMosaic namest1@OD¯qzº@IßQx~ @bã33333?µÂ\(õÃ;#×
öÔ{B33ÀÀUEVPA-linear fitNone=ˆ.ÀÀÀN©^Ë;iö©À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•cѲ9P<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1958€MorphologyCMosaic namest1@ON&Õì¤;@Ià$3¶ò@bä(õ\?¾¸Që…¸;#×
¦Š=BÀÀUEVPA-linear fitNone=>µ³ÀÀÀN©^Ë;nÀ1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•þÔ>À<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1959€MorphologyCMosaic namest1@PÞ¿'%g@I»
Ç6ZŸ@bÿ®záH?á¸Që…;#×
Bݏ\AðáHÀÀUEVPA-linear fitNone=TèûÀÀÀN©^Ë;beÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ƒÏÈû]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1960€MorphologyCMosaic namest1@Pb$ïÅ@Hv؊@cJzáG®¿û
=p£×
;#×
QìADžÀÀUEVPA-linear fitNone>7"ÀÀÀN©^Ë;€sXÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–^ª8Ð=<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1961€MorphologyCMosaic namest1@Oºk(Jß@Iß|hòjP@bðzáG®?Þffffff;#×
B¤æfAë33ÀÀUEVPA-linear fitNone=ü™¯ÀÀÀN©^Ë;l•ÀÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•JýFڞ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1962€MorphologyCMosaic namest1@OXÑÕí@H²®ç­ÀÀ@cp£×
=¿öáG®zá;#×
ÂôuÃA±ë…ÀÀUEVPA-linear fitNone=¼ãÀÀÀN©^Ë;¦ÊÀ1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ºÐÅúf<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1963€MorphologyCMosaic namest1@O¼\¥EÝ@I^)£v@cáG®{¿Ð;#×
Ã%ÅAìáHÀÀUEVPA-linear fitNone<ÔA5ÀÀÀN©^Ë;*dÃÀ1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•NÆ҇x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1964€MorphologyCMosaic namest1@OÄ`Ë#@IÃõ+€'—@bð(õ\?ŏ\(õÃ;#×
AjffB
G®ÀÀUEVPA-linear fitNone<Œ"!ÀÀÀN©^Ë;Q·À1974ApJ...194..249WPeak>@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Kžþ@+<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1965€MorphologyCMosaic namest1@O4ú®<@HŠ¤f¯ÒÁ@c\(õÃÀp£×
=q;#×
Â`®Aü£×ÀÀUEVPA-linear fitNone<êòRÀÀÀN©^Ë;.SeÀ1974ApJ...194..249WPeak=ë…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•ÕŠøè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1966€MorphologyCMosaic namest1@N.ljgÑW@IÒLŠ(@bç
=p£×ÀÌÌÌÌÌÍ;#×
Ã$èöB£×ÀÀUEVPA-linear fitNone<»DåÀÀÀN©^Ë;?>À1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•†B\öŸ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1967€MorphologyCMosaic namest1@OÜM27ν@H-{'˜@c?33333¿ý×
=p£×;#×
Â-záAû33ÀÀUEVPA-linear fitNone=Z{ÀÀÀN©^Ë;"µÝÀ1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–¼ÛÛ3<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1968€MorphologyCMosaic namest1@OJzi´@HFŒhÇÐ0@c)G®záÀë…¸Qì;#×
Á³p¤B.ÀÀUEVPA-linear fitNone=UqLÀÀÀN©^Ë;0ò|À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–¤é²<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1969€MorphologyCMosaic namest1@NúüÒ²~@H–¶,ä҂@czáG®Àp£×
=q;#×
Á¯…Be33ÀÀUEVPA-linear fitNone<y3]ÀÀÀN©^Ë;?>À1974ApJ...194..249WPeak>¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Ízz}´<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1970€MorphologyCMosaic namest1@Pß Ó:Mù@K‰†¯"#˜@bÛ\(õ@™™™™š;#×
Â<33A(öÀÀUEVPA-linear fitNone?:køÀÀÀN©^Ë<åóÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"-8ïÑM<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1971€MorphologyCMosaic namest2@Q6Ym?ƒ@Ižm8Jk7@cG\(õ@¸Që…;#×
ÂÉQìAo
=ÀÀUEVPA-linear fitNone>–*ÀÀÀN©^Ë<ÿ—À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•(cØGÅl<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1972€MorphologyCMosaic namest2@Q²lI‡­@I3lž.ðq@cV=p£×
?ü\(õ;#×
ÃquÃA‡ÂÀÀUEVPA-linear fitNone=‰{tÀÀÀN©^Ë;Ë)_À1974ApJ...194..249WPeak=Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•i.çô1<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1973€MorphologyCMosaic namest2@Q²vn-Ì@J°¥•§@cN=p£×
@záG®{;#×
ÁÕ
=A"\ÀÀUEVPA-linear fitNone=˜¨mÀÀÀN©^Ë;ÕQ×À1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"îméjß<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK]BpÀÀNew CGPS (Van Eck et al 2020 in prep)1974€MorphologyCMosaic namest2@OãML0vž@JmÉòqÉÍ@bÜzáG®?ö£×
=p¤;#×
¹ð¤A©G®ÀÀUEVPA-linear fitNone<ϪÎÀÀÀN©^Ë;ƒfQÀ1974ApJ...194..249WPeak>&éyÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"²=2ÓY<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1975€MorphologyCMosaic namest2@Q ÎxhS@JoU·€è@cQë…¸@¸Që…¸;#×
Ã…Až\ÀÀUEVPA-linear fitNone=0³'ÀÀÀN©^Ë;§Å¬À1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"±d±}¢¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1976€MorphologyCMosaic namest2@PYïEŒç@J˜Ük—¬¢@bë33333@®záG®;#×
Ã
€A¯×
ÀÀUEVPA-linear fitNone=—²ÀÀÀN©^Ë; äÀ1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"šÝSÛ¶<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1977€MorphologyCMosaic namest2@P·"žká@IŠ$¤ºK–@c/×
=p¤?ø;#×
ÃÏ\Aº\ÀÀUEVPA-linear fitNone=‰ùHÀÀÀN©^Ë;28À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•4w@ê'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1978€MorphologyCMosaic namest2@Q(†œÌc@K¤ÇÏÐ˒@bä£×
=q@™™™™™š;#×
C\A—G®ÀÀUEVPA-linear fitNone=*ØÀÀÀN©^Ë;¾µ³À1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"á-€|æ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)1979€MorphologyCMosaic namest2@PFjÉOD'@JËôô@bÞfffff@ë…¸Qì;#×
CŒÍA—G®ÀÀUEVPA-linear fitNone>
ògÀÀÀN©^Ë;ˆPœÀ1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"€!מ(9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)1980€MorphologyCMosaic namest2@Pàé~<µù@J¥èZÇ
@cG®zá@
…¸Që…;#×
ÀA¶ÌÍÀÀUEVPA-linear fitNone>$ÙÀÀÀN©^Ë;'yÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?""¹í8Á<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1981€MorphologyCMosaic namest2@P:…^²já@J'ÖÌ=}@bå\(ö@ÌÌÌÌÌÍ;#×
Â¥½qA¾ÌÍÀÀUEVPA-linear fitNone=º—áÀÀÀN©^Ë;Š›ÐÀ1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"žõ¹SÓ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)1982€MorphologyCMosaic namest2@QP՗£"@J›SÐ"f@c\(ö@™™™™š;#×
ÃáHAʏ\ÀÀUEVPA-linear fitNone= FÇÀÀÀN©^Ë;S£À1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"™‰®ûÔ®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1983€MorphologyCMosaic namest2@PËk<Q¹@I@Á€åè@cAp£×
=?óë…¸Qì;#×
Á¹™šAèáHÀÀUEVPA-linear fitNone=\Û8ÀÀÀN©^Ë;"peÀ1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•`ö`8A<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1984€MorphologyCMosaic namest2@Q03òbÓ@JPVo•r@cë…¸R@
×
=p£×;#×
>€AÒáHÀÀUEVPA-linear fitNone>=·kÀÀÀN©^Ë;')‰À1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¡ÇÎ_z<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1985€MorphologyCMosaic namest2@QŒ'@Y…£@Jµ÷g´ÚÀ@c$ÌÌÌÌÍ@W
=p£×;#×
ÁÏ\)BõÃÀÀUEVPA-linear fitNone>9ÀÀÀN©^Ë;>
íÀ1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"‹IÏú~è<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1986€MorphologyCMosaic namest2@PZô†I+Ô@J"âÏünà@bìzáG®@\(õ;#×
ÂSõÃBG®ÀÀUEVPA-linear fitNone<ՐÁÀÀÀN©^Ë;@>À1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"‹i©œß<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1987€MorphologyCMosaic namest2@P"ÑcCv¹@IîÍËw}'@c=p£×
?üáG®zá;#×
Ã$®AÎffÀÀUEVPA-linear fitNone=¸vŸÀÀÀN©^Ë;VõEÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ùvSj]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1988€MorphologyCMosaic namest2@P~_r?¢@K)n÷`ôš@bÙG®zá@;#×
BáHB'\)ÀÀUEVPA-linear fitNone=¼ÀÀÀN©^Ë;IRÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"O0¤ƒè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)1989€MorphologyCMosaic namest2@Qiôf@JŽÍú†{@c%G®zá@\(õ;#×
Ã,ìBAõÃÀÀUEVPA-linear fitNone<€sXÀÀÀN©^Ë:݂ýÀ1974ApJ...194..249WPeak=ûçmÀÀÀN©^ËÀÀÀÀÀÀÀÀ?" Jñ7~<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1990€MorphologyCMosaic namest2@P:™jÔêý@JÌJØ7v@bÛ®záH@\(õ\;#×
BÈB/ÀÀUEVPA-linear fitNone=ÎÄÀÀÀN©^Ë;ÞUÀ1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"uU?¦^<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)1991€MorphologyCMosaic namest2@Q'4s@Iqú€Ó#@cLQë…¸@\(õ\;#×
C/Ç®B-¸RÀÀUEVPA-linear fitNone<*dÃÀÀÀN©^Ë;oÀ1974ApJ...194..249WPeak>€ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•Bú*
ˆ§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGK BpÀÀNew CGPS (Van Eck et al 2020 in prep)1992€MorphologyCMosaic namest2@QD5?æï{@Jæ?UÌ"@c
p£×
=@W
=p£×;#×
ÃÑìBõÃÀÀUEVPA-linear fitNone=ÞOvÀÀÀN©^Ë;@>À1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"qÕaØÊ$<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1993€MorphologyCMosaic namest2@Pï™t;@Iþ±¢¬u/@c\(õÃ?ý×
=p£×;#×
ĸB4\)ÀÀUEVPA-linear fitNone=YŽÀÀÀN©^Ë;
ï³À1974ApJ...194..249WPeak=8QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ð[`¹
¢<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)1994€MorphologyCMosaic namest2@NT@I@J¹Xw0Þ@b›
=p£×?Ö¸Që…¸;#×
œ™š@'G®ÀÀUEVPA-linear fitNone>#ÀÀÀN©^Ë<õìÀ1974ApJ...194..249WPeak>k…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"‰}Â9úA<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)1995€MorphologyCMosaic nameu1@LÊû©Yîö@I‰S^A§3@b¦fffffÀ…¸Që…;#×
ÂÙuÃAQìÀÀUEVPA-linear fitNone>SÀÀÀN©^Ë<Nš,À1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•4ôZϯ6<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)1996€MorphologyCMosaic nameu1@NŒx†@J¸(n}2»@b›®záH?×
=p£×
;#×
ƒ³3AYë…ÀÀUEVPA-linear fitNone=«`kÀÀÀN©^Ë<"±pÀ1974ApJ...194..249WPeak>%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ŠatKô<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)1997€MorphologyCMosaic nameu1@LÜ[VÊ"D@Kôs¢"è@bj=p£×
?™™™™™™š;#×
Â*A0ÀÀUEVPA-linear fitNone>‡ÀÀÀN©^Ë<>aÐÀ1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Y$3Ýú;<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)1998€MorphologyCMosaic nameu1@N?€ š©@JՊ+ƒ­O@bœ£×
=q?æzáG®;#×
Ã!'ìAnáHÀÀUEVPA-linear fitNone>
W¼ÀÀÀN©^Ë<6À1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"z–õ^
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)1999€MorphologyCMosaic nameu1@LÈþ;"1þ@Jʆe¨#÷@bs×
=p¤¿ß\(õ\;#×
ÂÄÜ)Ab=qÀÀUEVPA-linear fitNone=Ã<`ÀÀÀN©^Ë< ÚÀ1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"€dÐÑh<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)2000€MorphologyCMosaic nameu1@M] õ@@KM33ÛÙî@bp?ç\(õ\;#×
AaG®A|£×ÀÀUEVPA-linear fitNone=î9.ÀÀÀN©^Ë;ßýÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"=\§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2001€MorphologyCMosaic nameu1@L¢¢/äz{@J9æ&{mù@b…ë…¸R¿÷\(õÃ;#×
ÃS…AO\)ÀÀUEVPA-linear fitNone=ËÀÀÀN©^Ë<oÀ1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Îë¬]{]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)2002€MorphologyCMosaic nameu1@K÷'¥iç@J3Þcó_@br=p£×
À333333;#×
ýqA¬{ÀÀUEVPA-linear fitNone=§\ÑÀÀÀN©^Ë;·,RÀ1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ÒJ'Õö<<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)2003€MorphologyCMosaic nameu1@M(xåqÍÄ@K$Ëu«@bp£×
=q?Õ¸Që…;#×
A'záAª\ÀÀUEVPA-linear fitNone>DÿCÀÀÀN©^Ë;âeÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Qê[0½µ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2004€MorphologyCMosaic nameu1@LM•"¬¥ù@J¨yó@ŠÇ@bj¸Që…¿ðáG®zá;#×
ÃîA¬{ÀÀUEVPA-linear fitNone=…˼ÀÀÀN©^Ë;¿]yÀ1974ApJ...194..249WPeak=´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"'|iCLQ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)2005€MorphologyCMosaic nameu1@NC@D'L@Iñ‹^úŠ@b\(õÿäzáG®{;#×
¿8QìAȸRÀÀUEVPA-linear fitNone=4YÀÀÀN©^Ë;‡ü¹À1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"÷ãmH5]<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)2006€MorphologyCMosaic nameu1@MSãi@Jm¸a±@b'¸Që…¿ä£×
=p¤;#×
Ã8RAúõÃÀÀUEVPA-linear fitNone=M_šÀÀÀN©^Ë;-ÚÀ1974ApJ...194..249WPeak=]/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"²¡yîÄ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)2007€MorphologyCMosaic nameu1@MÒlc~½M@K8¹õ€@µ@b€Që…¸?îffffff;#×
Âs33Aæ¸RÀÀUEVPA-linear fitNone=~ùÛÀÀÀN©^Ë;Xì–À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"GmáϹ‰<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2008€MorphologyCMosaic nameu1@N[±DB…@IÅ¥kc˜û@bÌ£×
=q¿ê=p£×
=;#×
¿™šA¼¸RÀÀUEVPA-linear fitNone>HH¿ÀÀÀN©^Ë;ŽŠrÀ1974ApJ...194..249WPeak<¼jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•O'Ì<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)2009€MorphologyCMosaic nameu1@N¾!kö@JÑ%‹Û6@b—®záH?àQë…¸R;#×
AÔ{A—ÀÀUEVPA-linear fitNone=üeAÀÀÀN©^Ë;«‰À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"|æM.M<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2010€MorphologyCMosaic nameu1@Læ:]¬G@IAHs/@b¨ÌÌÌÌÍÀ\(õ;#×
@L(öAæQìÀÀUEVPA-linear fitNone=IÀÀÀN©^Ë;J™À1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•1iÙ¯€	<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)2011€MorphologyCMosaic nameu1@MMs_{PY@KxpÄîl'@bg\(õ?î=p£×
=;#×
Âá.AÔffÀÀUEVPA-linear fitNone=ä&ÀÀÀN©^Ë;0J¶À1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"'•"C"Ø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2012€MorphologyCMosaic nameu1@M'±ø›C@IU¡YǤ@b¹ë…¸RÀ¸Që…¸;#×
Âü"{A'QìÀÀUEVPA-linear fitNone=Þ~¦ÀÀÀN©^Ë;À1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•T-.§î<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)2013€MorphologyCMosaic nameu1@Nn=U'c¯@Jã–êZ®@bŸ…¸Qì?íG®záH;#×
C8QìBQìÀÀUEVPA-linear fitNone=["ÑÀÀÀN©^Ë;#/EÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"s8ÐD.Ï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2014€MorphologyCMosaic nameu1@LëñoÅ@J	Œ·é¹@b–=p£×
¿øõ\(ö;#×
Ãup¤B)õÃÀÀUEVPA-linear fitNone=ÃAžÀÀÀN©^Ë;—$À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ê+%'ÑY<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)2015€MorphologyCMosaic nameu1@LX¥`‡@IÿÖÄé @b}™™™™šÀ¸Që…;#×
Â¥#×B&õÃÀÀUEVPA-linear fitNone<ÒóÀÀÀN©^Ë:óË>À1974ApJ...194..249WPeak=—PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ï³õò/Â<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)2016€MorphologyCMosaic nameu1@Lo;ŠRå@KìLš÷@b]™™™™š¿Ñë…¸Qì;#×
Ãr—
BÀÀUEVPA-linear fitNone=
	ÀÀÀN©^Ë;
ï³À1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"X¥ Û£_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)2017€MorphologyCMosaic nameu1@M|@˦X@I¤mèó@bÏ\(õÀáG®zá;#×
À'G®B5p¤ÀÀUEVPA-linear fitNone=šÀÀÀN©^Ë;/¢ðÀ1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?•~Õy·R<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2018€MorphologyCMosaic nameu1@OY'¦Ú=@J•eó°Š%@bƏ\(õÃ?ó¸Që…;#×
ÃEBG®ÀÀUEVPA-linear fitNone=kã~ÀÀÀN©^Ë;»™À1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"œº¸ñÆE<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2019€MorphologyCMosaic nameu1@M
?¦µ@J0â»f>@b"(õ\¿ó™™™™™š;#×
ÂQB!záÀÀUEVPA-linear fitNone>1ÏÀÀÀN©^Ë;AüÀ1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ôk1Ò—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)2020€MorphologyCMosaic nameu1@OkK¢@Jäo¨·}@b²záG®?÷¸Që…;#×
Bª(öB'{ÀÀUEVPA-linear fitNone=]¬ïÀÀÀN©^Ë:õÊÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"rǀŸð¥<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2021€MorphologyCMosaic nameu1@OˆvCE3t@LrßSÖ,æ@byë…¸R@B\(õÃ;#×
ÁÂA¸RÀÀUEVPA-linear fitNone=—XâÀÀÀN©^Ë;ä¶À1974ApJ...194..249WPeak=\ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"±»§µ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)2022€MorphologyCMosaic nameu2@P3½O©/¶@KJàŠ•Ê@bÄ@£×
=p¤;#×
ÂиRA33ÀÀUEVPA-linear fitNone>ÒéÍÀÀÀN©^Ë<™™šÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?">G=QJI<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2023€MorphologyCMosaic nameu2@O€ñ¥¼F@LtKŋI@bxõ\)@333333;#×
³"{A1p¤ÀÀUEVPA-linear fitNone=N_ÀÀÀN©^Ë;ÆæÚÀ1974ApJ...194..249WPeak>
=qÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"±.÷ºeß<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)2024€MorphologyCMosaic nameu2@MЉ£‰f@LlѳÀ@b]p£×
=@¸Që…¸;#×
ÂÌÍAmë…ÀÀUEVPA-linear fitNone?•BÀÀÀN©^Ë<îöÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ߣs§
\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)2025€MorphologyCMosaic nameu2@MÌÚEÄ°¶@KrÚíMl@bvfffff?ôffffff;#×
ÂÙáHAhzáÀÀUEVPA-linear fitNone=%šÀÀÀN©^Ë;˜_À1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"*µ@p'¹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2026€MorphologyCMosaic nameu2@PÇrŽ_º@KšóËl½"@bӅ¸Qì@Ü(õ\;#×
@ÌzáA¹p¤ÀÀUEVPA-linear fitNone=*ZGÀÀÀN©^Ë; äÀ1974ApJ...194..249WPeak=ñ©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¨•¯Ò¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)2027€MorphologyCMosaic nameu2@P,oâm¸´@Kr˜"üîÔ@b»…¸Qì@

=p£×
;#×
ÃX=qA²=qÀÀUEVPA-linear fitNone=YÀÀÀN©^Ë;˜_À1974ApJ...194..249WPeak=uÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"*y(µÃ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2028€MorphologyCMosaic nameu2@OÂ÷ëò§7@LýXLË"@b{
=p£×@\(õ;#×
C¸Aª\ÀÀUEVPA-linear fitNone=/˜tÀÀÀN©^Ë;W
À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¥¤Žû¶¿<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)2029€MorphologyCMosaic nameu2@O³)lû@L{E	È~@bmp£×
=@Që…¸R;#×
BɚA (öÀÀUEVPA-linear fitNone>Z›ÀÀÀN©^Ë;'%1À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"®8d1\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)2030€MorphologyCMosaic nameu2@OÒB礩y@KaéâIH@b°záG®@ë…¸Qì;#×
Ã	‡®AÓG®ÀÀUEVPA-linear fitNone=‹æÀÀÀN©^Ë;—c^À1974ApJ...194..249WPeak='hsÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"2Áæâ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2031€MorphologyCMosaic nameu2@O,x"—D'@L¢[ÿ-¡P@bh£×
=q@G®záH;#×
Âq
=B£×ÀÀUEVPA-linear fitNone=cÀÀÀN©^Ë;)¼ýÀ1974ApJ...194..249WPeak=§ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"œ¤ã©y><ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)2032€MorphologyCMosaic nameu2@Où"ª2@K¤"*p¦g@bŸ…¸Qì@£×
=p¤;#×
À¼)Bë…ÀÀUEVPA-linear fitNone=%ÃßÀÀÀN©^Ë;HŠHÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"';<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)2033€MorphologyCMosaic nameu2@O×±Ñ@K`+bI=ƒ@b±G®zá@õ\(ö;#×
Âÿ®A׸ÀÀUEVPA-linear fitNone=n$5ÀÀÀN©^Ë;ˆøbÀ1974ApJ...194..249WPeak=Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"3Ÿt9:Ç<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2034€MorphologyCMosaic nameu2@N¹ªû"Á@L]3ĸ&d@bX(õ\@záG®;#×
ÏB{ÀÀUEVPA-linear fitNone=Äg8ÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"»|{jÍl<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)2035€MorphologyCMosaic nameu2@O@¢Ô]ƒ@KÓÓ½fž@bë…¸R@…¸Që…;#×
ÂÑ8RAæffÀÀUEVPA-linear fitNone=‡½ÏÀÀÀN©^Ë;QRÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"û—a%¼<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)2036€MorphologyCMosaic nameu2@OçâòŸoP@KiFäÖ@b­G®zá@áG®zá;#×
ÇAþ{ÀÀUEVPA-linear fitNone>eªÀÀÀN©^Ë;gÿXÀ1974ApJ...194..249WPeak<ÔýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"#)¾fo<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)2037€MorphologyCMosaic nameu2@M¶W<ö¯œ@KT1_"@bxÌÌÌÌÍ?ðzáG®{;#×
BgáHB…ÀÀUEVPA-linear fitNone=áÿ.ÀÀÀN©^Ë;ª;À1974ApJ...194..249WPeak<´9XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"9³pƒ<<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2038€MorphologyCMosaic nameu2@NªÙê9_@KUäc!5£@bƒ×
=p¤?õ…¸Që…;#×
Âöð¤B\ÀÀUEVPA-linear fitNone=FñVÀÀÀN©^Ë;'ŬÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"8Á0oa<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2039€MorphologyCMosaic nameu2@P¡÷Ö¾k®@KXâ ñ|@bØ@ë…¸Qì;#×
BÈzáBNÀÀUEVPA-linear fitNone=WÆüÀÀÀN©^Ë;ñÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"7BÇàs<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)2040€MorphologyCMosaic nameu2@P_׍ØZ@KÎ&²Æ´@bµÂ\(ö@W
=p£×;#×
Âj¸RBCÀÀUEVPA-linear fitNone<tœõÀÀÀN©^Ë:÷¹àÀ1974ApJ...194..249WPeak>%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ýõñ~1'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJÆBpÀÀNew CGPS (Van Eck et al 2020 in prep)2041€MorphologyCMosaic nameu2@Nµ5pe·@K20")@¶@bš=p£×
?ùp£×
=q;#×
B0®BÀÀUEVPA-linear fitNone<ÿ—$ÀÀÀN©^Ë;^*ÃÀ1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"J½¦^ß<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2042€MorphologyCMosaic nameu2@P–àµR"@KN7R#'@b×®záH@
áG®zá;#×
ClÌÍBDffÀÀUEVPA-linear fitNone=!BpÀÀÀN©^Ë;RÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"<™Îè³2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJ‰BpÀÀNew CGPS (Van Eck et al 2020 in prep)2043€MorphologyCMosaic nameu2@NîïH–'@K9ѳŽ¾@bŸ33333?üõ\(ö;#×
ÃR³3B7™šÀÀUEVPA-linear fitNone</xÿÀÀÀN©^Ë;6ØoÀ1974ApJ...194..249WPeak>†§ðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Fà^/¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJLBpÀÀNew CGPS (Van Eck et al 2020 in prep)2044€MorphologyCMosaic nameu2@NÉa@~"@J~¹×mò@bº\(õÃ?ã\(õ\;#×
Bš¨öBOzáÀÀUEVPA-linear fitNone=-ÒÀÀÀN©^Ë;—xÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"©b:Sõ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)2045€MorphologyCMosaic nameu2@Jå`À§ÊS@KævŒf@bG®zῧ
=p£×
;#×
Ã)@ðÀÀUEVPA-linear fitNone>rǹÀÀÀN©^Ë<¡7ôÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"òg"hz<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2046€MorphologyCMosaic namev1@Jä|êÁ}@KŠ¨/ۘý@b\(õÿä(õ\);#×
ÃT{@ß\)ÀÀUEVPA-linear fitNone=ƃ<ÀÀÀN©^Ë<O¿ÆÀ1974ApJ...194..249WPeak>VÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ŸD‡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2047€MorphologyCMosaic namev1@Jñ—2ÝW@K†×7Å~Ï@b £×
=q¿ã×
=p£×;#×
úáA(öÀÀUEVPA-linear fitNone=ô$_ÀÀÀN©^Ë<>aÐÀ1974ApJ...194..249WPeak=Û"ÑÀÀÀN©^ËÀÀÀÀÀÀÀÀ?" ~'Ã]t<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2048€MorphologyCMosaic namev1@I÷òÈ|N@Kîm¢Q!@aôÌÌÌÌÍ¿âáG®zá;#×
ÃaHA|záÀÀUEVPA-linear fitNone=´§rÀÀÀN©^Ë<ÎpÀ1974ApJ...194..249WPeak=ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"î£ò¡ÿ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2049€MorphologyCMosaic namev1@I]v	d+~@KcX™4w@aõ\(ö¿þ;#×
Ã
#×AtzáÀÀUEVPA-linear fitNone=ð®SÀÀÀN©^Ë;Ï¿ÆÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"2
q­û<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2050€MorphologyCMosaic namev1@K%jît-@J8'qu@bS®záHÀ…¸Që…;#×
ÃYšA%G®ÀÀUEVPA-linear fitNone>Ær2ÀÀÀN©^Ë<Š2ôÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ï©ñ"|r<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2051€MorphologyCMosaic namev1@L?dÊ@Kæ¢c	H@b8(õ\?ë®záG®;#×
Á¬¸RA™®ÀÀUEVPA-linear fitNone=™Ã‹ÀÀÀN©^Ë;€uÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"òRTï ¶<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2052€MorphologyCMosaic namev1@I‡Èɘü@Jûã=ÆT@b	¸Që…À\(õ;#×
Âí.AÀ=qÀÀUEVPA-linear fitNone=ûžÀÀÀN©^Ë;ŠGíÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"f"¨¢ç<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2053€MorphologyCMosaic namev1@Hßhþ=¸Ž@K†~^eq@aá\(ö¿ÿ333333;#×
ÂÚ½qAÒzáÀÀUEVPA-linear fitNone>‡hÀÀÀN©^Ë;æ[êÀ1974ApJ...194..249WPeak<Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?" ª1©U<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2054€MorphologyCMosaic namev1@K)c
à­@LTõŽú
@bÌÌÌÌÍ?êffffff;#×
ð¤AîáHÀÀUEVPA-linear fitNone=˜âÀÀÀN©^Ë;^*ÃÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¿e\û%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2055€MorphologyCMosaic namev1@KDOTu2@K'ˆ=½U@b(£×
=q¿Õp£×
=q;#×
ÁÎÌÍAìQìÀÀUEVPA-linear fitNone=—PÀÀÀN©^Ë;Š›ÐÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"A<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2056€MorphologyCMosaic namev1@K@ŠvþÄn@J¿ù˜4Ûx@bG33333¿ú£×
=p¤;#×
ÁŸ…Aý\)ÀÀUEVPA-linear fitNone=–ËSÀÀÀN©^Ë;™ÍÀ1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"…øð]Óy<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2057€MorphologyCMosaic namev1@J…oéºQÅ@K¨ür4@b#×
=p¤¿ù®záG®;#×
CÌÍA÷\)ÀÀUEVPA-linear fitNone=Êb$ÀÀÀN©^Ë;¨À1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"WÁ?†'þ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2058€MorphologyCMosaic namev1@L*À@KBñ‡)@bK®záH¿Ñë…¸Qì;#×
Ãz{Aóp¤ÀÀUEVPA-linear fitNone<Ñá	ÀÀÀN©^Ë;0J¶À1974ApJ...194..249WPeak>oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"BEDm·<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)2059€MorphologyCMosaic namev1@Krïƒ @K¤B³2Q¤@b záG®¿Õ\(õÃ;#×
îAì(öÀÀUEVPA-linear fitNone<—á3ÀÀÀN©^Ë;ùÆÀ1974ApJ...194..249WPeak>$ÝÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"!Épù¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2060€MorphologyCMosaic namev1@Lc'ò
ÉH@K½cG"lý@bB\(õÃ?æ¸Që…¸;#×
ÂÊW
Aï×
ÀÀUEVPA-linear fitNone<ÂzcÀÀÀN©^Ë;F'÷À1974ApJ...194..249WPeak=ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"þXØž<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2061€MorphologyCMosaic namev1@J@¦ë_l@Jœ'žzÚ¸@b-G®záÀ®záG®;#×
Ã	«…B2p¤ÀÀUEVPA-linear fitNone<jt~ÀÀÀN©^Ë;ùÆÀ1974ApJ...194..249WPeak>0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"™Ò"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2062€MorphologyCMosaic namev1@J²òÉ`W`@KIR*ހÐ@b"=p£×
¿òÌÌÌÌÌÍ;#×
Ã3ÅB$záÀÀUEVPA-linear fitNone<™ÅÀÀÀN©^Ë;LxêÀ1974ApJ...194..249WPeak>0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"?=Ž7<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2063€MorphologyCMosaic namev1@I¿{4ݬ6@Jâ7%¢X@b…¸QìÀ\(õÃ;#×
Ãf&fB(\ÀÀUEVPA-linear fitNone=&ÉÀÀÀN©^Ë;B¤UÀ1974ApJ...194..249WPeak=—PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"sðÒ	ßÄ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2064€MorphologyCMosaic namev1@K@úæ:õ@LD¸J9L@b
\(ö?é¸Që…;#×
DZìAý™šÀÀUEVPA-linear fitNone=•ÊmÀÀÀN©^Ë;'ŬÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Æš€+%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2065€MorphologyCMosaic namev1@Jv£üè@J4š…½ý@bB¸Që…À×
=p£×;#×
Ã)B[ÀÀUEVPA-linear fitNone=)ÜrÀÀÀN©^Ë;'ÆÀ1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ñá•0h<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2066€MorphologyCMosaic namev1@J¯ñf䏚@JúˆâRq@b-G®zá¿úõ\(ö;#×
AôBBë…ÀÀUEVPA-linear fitNone=}ÉÅÀÀÀN©^Ë;-ÚÀ1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"gGlÖw<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2067€MorphologyCMosaic namev1@Kþ»š@KûD*i@b-\(ö?ê=p£×
=;#×
ÃõÃBbzáÀÀUEVPA-linear fitNone<úX÷ÀÀÀN©^Ë:Þ҉À1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"è|U8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2068€MorphologyCMosaic namev1@LümýØo@LòVèÁð<@b"¸Që…@
=p£×
;#×
Â33@šáHÀÀUEVPA-linear fitNone?p:TÀÀÀN©^Ë=®ÖwÀ1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"yýžŒ®I<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2069€MorphologyCMosaic namev2@MîÂPMé]@L¤…v¢ÞT@bH(õ\@	…¸Që…;#×
Á¦@ۅÀÀUEVPA-linear fitNone>ɖûÀÀÀN©^Ë<êÝYÀ1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"›±sPKÃ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGIÑBpÀÀNew CGPS (Van Eck et al 2020 in prep)2070€MorphologyCMosaic namev2@K"¿¸?E@M`÷IWÑê@aìQë…¸@333333;#×
".@Ë33ÀÀUEVPA-linear fitNone=ãÀÀÀN©^Ë<c¼ÓÀ1974ApJ...194..249WPeak>JÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"KÌɃƒi<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)2071€MorphologyCMosaic namev2@K>ükâ—@Lo–òYº@b33333?ðÌÌÌÌÌÍ;#×
»AlÀÀUEVPA-linear fitNone=¡ß¹ÀÀÀN©^Ë;Í °À1974ApJ...194..249WPeak=¸QìÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"³4‹…úÆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2072€MorphologyCMosaic namev2@JKwØ/ýÝ@LÈ"Q_@a߅¸Qì?ð=p£×
=;#×
Ã@ÌÍAMÀÀUEVPA-linear fitNone>I''ÀÀÀN©^Ë<-àÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Œ0vOüb<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2073€MorphologyCMosaic namev2@L§Kß¿9@Kä{u'@bD?ò(õ\);#×
ÂØÑìAhzáÀÀUEVPA-linear fitNone=¹õZÀÀÀN©^Ë;ÎÄÀ1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"óW¼¬—<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2074€MorphologyCMosaic namev2@Lxä7}zØ@L¾mw9ïâ@b¸Që…@\(õÃ;#×
¿õÃA˜£×ÀÀUEVPA-linear fitNone=P3ÀÀÀN©^Ë;ªàÀ1974ApJ...194..249WPeak=ÒñªÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"\7Ž®<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2075€MorphologyCMosaic namev2@JñªN"@Mká­=ď@aُ\(ö@£×
=p¤;#×
†BA£p¤ÀÀUEVPA-linear fitNone=¥zxÀÀÀN©^Ë;ƒoÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"GYiÀ\¥<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)2076€MorphologyCMosaic namev2@LÛWàö€Û@L<ËÊË'@b;×
=p¤?ý
=p£×
;#×
Ÿ£×A™šÀÀUEVPA-linear fitNone=¦éyÀÀÀN©^Ë;Ï¿ÆÀ1974ApJ...194..249WPeak=•ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ê9'¥<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2077€MorphologyCMosaic namev2@K¯î
«Ý:@Lë]˜"e¯@bõ\)@áG®zá;#×
Â\p¤Aµ33ÀÀUEVPA-linear fitNone>"öÀÀÀN©^Ë<º4À1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"|ø=ííÎ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2078€MorphologyCMosaic namev2@K>;óº@LrEì—ý0@b¸Që…?ñ
=p£×
;#×
Ã?ó3A­33ÀÀUEVPA-linear fitNone=ÁJMÀÀÀN©^Ë;xa¦À1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"²jCs<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2079€MorphologyCMosaic namev2@Kë6 †+ï@M6p\иÝ@aû×
=p¤@ÌÌÌÌÌÍ;#×
……AՙšÀÀUEVPA-linear fitNone=ƒ<ÀÀÀN©^Ë;©iÀ1974ApJ...194..249WPeak>$Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"]RUʹ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2080€MorphologyCMosaic namev2@L«ê@¸k@K寇5l@bDQë…¸?òzáG®{;#×
ÂéšA²=qÀÀUEVPA-linear fitNone='±ÙÀÀÀN©^Ë;|øÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"òÅBçý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2081€MorphologyCMosaic namev2@L=e¡<@M¨ö÷Åì%@aî\(õÃ@G®záH;#×
ÃCÏ\Bë…ÀÀUEVPA-linear fitNone='úÀÀÀN©^Ë;I2À1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?".Êo'ÉÑ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2082€MorphologyCMosaic namev2@MäcՆˆw@MóD£ý@b7
=p£×@
õ\(ö;#×
Á‰…BáHÀÀUEVPA-linear fitNone>§ÆÀÀÀN©^Ë;}ŸÓÀ1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"q;Éo8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2083€MorphologyCMosaic namev2@KhœJõ@L·3TãA@b¸Që…?ù®záG®;#×
£×AžÀÀUEVPA-linear fitNone=q!«ÀÀÀN©^Ë;–ÓÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?""'¥Ÿ²³<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2084€MorphologyCMosaic namev2@Lœ(@L' ¢î¯¾@b8Që…¸?ø=p£×
=;#×
ªG®A¬{ÀÀUEVPA-linear fitNone>$tTÀÀÀN©^Ë;…±…À1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Óóåg×3<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2085€MorphologyCMosaic namev2@M· õÉwü@Môp¡å|@b@#×
=p¤;#×
ÙLÍB×
ÀÀUEVPA-linear fitNone>ˆâÀÀÀN©^Ë;ƒ÷À1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"i•ý•î<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2086€MorphologyCMosaic namev2@L¡±Ñt@LæJ–³þê@b33333@\(õ;#×
ÂË®B2QìÀÀUEVPA-linear fitNone="‰ÀÀÀN©^Ë;8ÏÀÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"$nU<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2087€MorphologyCMosaic namev2@KU£?ô @@LÄOX©'º@aý¸Që…?ú=p£×
=;#×
B¸úáB…ÀÀUEVPA-linear fitNone=ª¸¦ÀÀÀN©^Ë;#/EÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Í€0<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDBpÀÀNew CGPS (Van Eck et al 2020 in prep)2088€MorphologyCMosaic namev2@LA¼ŸH@N6P‡ðJþ@aÝG®zá@\(õ;#×
BÿuÃB;(öÀÀUEVPA-linear fitNone=ŽuyÀÀÀN©^Ë;@>À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ø*Ò!èÔ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2089€MorphologyCMosaic namev2@LMPRŠ@M,À¾ûü¦@bG®zá@záG®;#×
Cpë…B;¸ÀÀUEVPA-linear fitNone=+KsÀÀÀN©^Ë;>µ³À1974ApJ...194..249WPeak=¡ÊÁÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"aZfµ«<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGCßBpÀÀNew CGPS (Van Eck et al 2020 in prep)2090€MorphologyCMosaic namev2@Ne·þ #T@LÃC²½7@bO33333@
™™™™™š;#×
Âd¸BszáÀÀUEVPA-linear fitNone<›(ÀÀÀN©^Ë;!ß¹À1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ŽA‰`»<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGC£BpÀÀNew CGPS (Van Eck et al 2020 in prep)2091€MorphologyCMosaic namev2@G…jàqh˜@M‡	º5ç@ax(õ\?åG®záH;#×
ÃÀA¸ÀÀUEVPA-linear fitNone= 'RÀÀÀN©^Ë<Ì÷À1974ApJ...194..249WPeak=ë…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"?bô²16<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2092€MorphologyCMosaic namew1@I5_®øț@LÀBzÔ@aÁ™™™™š?Ô(õ\);#×
Ã×
@ï\)ÀÀUEVPA-linear fitNone>3ÿ¬ÀÀÀN©^Ë<‹.À1974ApJ...194..249WPeak=ƧðÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¦Ûˆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2093€MorphologyCMosaic namew1@GíY(ÓEW@K¢;ϱ	"@aÀ£×
=qÀ£×
=p¤;#×
ÂõáHA0QìÀÀUEVPA-linear fitNone>UGZÀÀÀN©^Ë<$TÞÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ä(>›<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)2094€MorphologyCMosaic namew1@G>ÚҚv@LüN¢>`@a€záG®¿×®záG®;#×
ÂÁ\A?®ÀÀUEVPA-linear fitNone>uÀÀÀN©^Ë<,\À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"uà ¾x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)2095€MorphologyCMosaic namew1@GÕº§~åI@LJ¹p±•@a¨Që…¸¿ô;#×
Ã0¦fA;33ÀÀUEVPA-linear fitNone>Ã̎ÀÀÀN©^Ë<{½À1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ÃÞWè<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2096€MorphologyCMosaic namew1@H…[ü‰:@K׋•b†@aÌ(õ\¿ú;#×
Â|£×As33ÀÀUEVPA-linear fitNone="ÿCÀÀÀN©^Ë;Ó®hÀ1974ApJ...194..249WPeak=ÒñªÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ù{YY†«<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)2097€MorphologyCMosaic namew1@I¤2çr)í@Lõ9£>Œ@aƸQë…?íG®záH;#×
Ã-ž¸AˆQìÀÀUEVPA-linear fitNone=²WÀÀÀN©^Ë;ñÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"xÑÁ2÷Ó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2098€MorphologyCMosaic namew1@H
'9E@MIÒ¸þ¸¶@aŽ\(õÃ?âáG®zá;#×
ÂAA}ë…ÀÀUEVPA-linear fitNone=xʂÀÀÀN©^Ë;¨mrÀ1974ApJ...194..249WPeak=È´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ULŽø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2099€MorphologyCMosaic namew1@G5.jà}@L¢H1­*¼@aŠfffff¿ð;#×
ÁõG®AŒ£×ÀÀUEVPA-linear fitNone>À/ÀÀÀN©^Ë;ÖõEÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"œ­škâ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2100€MorphologyCMosaic namew1@Gþۘíd @MY,`¸‹~@aŠ\(õÃ?äõ\(ö;#×
Ã4ffAa™šÀÀUEVPA-linear fitNone=·FˆÀÀÀN©^Ë;¡7ôÀ1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ný(h4¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2101€MorphologyCMosaic namew1@HÍñúÇWª@LÔ9©@a³33333?˅¸Që…;#×
Âç33AݸÀÀUEVPA-linear fitNone=Š	ÀÀÀN©^Ë;‡¨ÖÀ1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"†éՈ0x<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2102€MorphologyCMosaic namew1@GaPNýÞ@Kî'‡Ñ
@a¥ë…¸RÀ
=p£×
;#×
ÃZaHAä\ÀÀUEVPA-linear fitNone=™ÀÀÀN©^Ë;"ÈŸÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"îÄÅÉ–<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)2103€MorphologyCMosaic namew1@G1AÓx›Ê@L¶L›Ñg@aš=p£×
¿þ\(õ;#×
ÃٚAÏG®ÀÀUEVPA-linear fitNone=¦pãÀÀÀN©^Ë;ƒoÀ1974ApJ...194..249WPeak=På`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"؉c½¤·<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2104€MorphologyCMosaic namew1@IPK¡çúò@Lײh@aÁp£×
=?àõ\(ö;#×
ÁšõÃAö(öÀÀUEVPA-linear fitNone<ÓÃaÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak=÷ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"…€?è<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2105€MorphologyCMosaic namew1@G©§Lˇ@LU<ñf\I@a¡Â\(ö¿ôffffff;#×
Á¹ÂB=qÀÀUEVPA-linear fitNone<ý`éÀÀÀN©^Ë;w¹àÀ1974ApJ...194..249WPeak=ñ©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¿aë·<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2106€MorphologyCMosaic namew1@Fj¤Ül§[@L@Ÿ©ýip@a}ë…¸RÀ®záG®;#×
®BõÃÀÀUEVPA-linear fitNone="ÀÀÀN©^Ë;2BÀ1974ApJ...194..249WPeak=0 ÅÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Èys9<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2107€MorphologyCMosaic namew1@H_uiê>@LÁ:¢ý-Ù@a©¸Q녿Ã×
=p£×;#×
ÂRë…A²¸RÀÀUEVPA-linear fitNone=8\ÀÀÀN©^Ë;€uÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"$9T'î<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2108€MorphologyCMosaic namew1@G1`qisÜ@LQ܄Aø@a"×
=p¤¿øáG®zá;#×
Ão
BáHÀÀUEVPA-linear fitNone=•L˜ÀÀÀN©^Ë;=f'À1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ÀŸˆð"s<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2109€MorphologyCMosaic namew1@F|x]±pº@L:ž·j~@a€ÌÌÌÌÍÀ¸Që…¸;#×
A­…B&ffÀÀUEVPA-linear fitNone=,<ŸÀÀÀN©^Ë;	ÀÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ë8¡Ý5"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2110€MorphologyCMosaic namew1@E[_ìÒU@LZ[,Úbz@aY\(öÀ…¸Që…;#×
ÃØRB=…ÀÀUEVPA-linear fitNone<¹àaÀÀÀN©^Ë;èhÀ1974ApJ...194..249WPeak=Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¼Åöy¾2<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2111€MorphologyCMosaic namew1@HI…°\œ–@MÎ
%—õ@a›\(õ?Ø;#×
ÊFfB:ÀÀUEVPA-linear fitNone<ÔèûÀÀÀN©^Ë;ÄHÀ1974ApJ...194..249WPeak=®{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"jÑg´…<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2112€MorphologyCMosaic namew1@EæŸÞL¬@LÖLÄ}R@a\£×
=q¿ôõ\(ö;#×
C ã×Aü=qÀÀUEVPA-linear fitNone>lÂPÀÀÀN©^Ë;†YKÀ1974ApJ...194..249WPeak<¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"†¿‡¢H<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)2113€MorphologyCMosaic namew1@HQ¨$"ì«@KvµùjÒn@aҏ\(õÃÀ¸Që…;#×
Øs3B/{ÀÀUEVPA-linear fitNone<œ¿ÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak>%ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"(p2PzT<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD;BpÀÀNew CGPS (Van Eck et al 2020 in prep)2114€MorphologyCMosaic namew1@Lž®ãrª@N5"C-n<@a×33333@p£×
=q;#×
ÂÞ{A<ÌÍÀÀUEVPA-linear fitNone>bÍÀÀÀN©^Ë<HtÀ1974ApJ...194..249WPeak=e`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'øw˜5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2115€MorphologyCMosaic namew2@GkÞäÁޟ@N`ÁÓzw@aYG®zá@¸Që…;#×
ÂùBAhõÃÀÀUEVPA-linear fitNone>=ó¶ÀÀÀN©^Ë<«´À1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'èYވM<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2116€MorphologyCMosaic namew2@J̹uA@NJAÇFž"@aµp£×
=@=p£×
=;#×
Â]ffAn\ÀÀUEVPA-linear fitNone=ðJ¶ÀÀÀN©^Ë;ÑRÀ1974ApJ...194..249WPeak=ixÕÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ð³áÖ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2117€MorphologyCMosaic namew2@Iiôç~Ê@M%½	!b@a¹™™™™š?ñ™™™™™š;#×
Ã
Ü)A¢záÀÀUEVPA-linear fitNone='ývÀÀÀN©^Ë;|PHÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"dH>L1û<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2118€MorphologyCMosaic namew2@IœËë<­@O Ín`³¢@axõ\)@\(õ;#×
B*záAÜQìÀÀUEVPA-linear fitNone>yûÀÀÀN©^Ë;ˆPœÀ1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¤Ð=ä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)2119€MorphologyCMosaic namew2@Iš ôM½%@OzÂ`©¥@ayp£×
=@æfffff;#×
Aà=qA²{ÀÀUEVPA-linear fitNone=‰ÞÀÀÀN©^Ë;€uÀ1974ApJ...194..249WPeak=OßÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¥Ú°Gíã<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)2120€MorphologyCMosaic namew2@IPŽ¯SH@MHeXŽýf@a²záG®?ôQë…¸R;#×
Ã|AÖ£×ÀÀUEVPA-linear fitNone>2:*ÀÀÀN©^Ë;•l
À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Uã>ÍÁ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2121€MorphologyCMosaic namew2@HŸeÒ§žA@O"û.@aaë…¸R@ffffff;#×
Â[£×A¾ffÀÀUEVPA-linear fitNone=ÅðoÀÀÀN©^Ë;£×
À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¨ºª*§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2122€MorphologyCMosaic namew2@IÇÙÞ­[ö@Mn|hÓ"@a¹Â\(ö?ü\(õ;#×
Âð=qAš£×ÀÀUEVPA-linear fitNone=ÄÀYÀÀÀN©^Ë;™®'À1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"FJGS–µ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2123€MorphologyCMosaic namew2@I°-SQøó@Ou @a{\(õ@¸Që…;#×
Á³…A¾£×ÀÀUEVPA-linear fitNone<¾vÉÀÀÀN©^Ë;CóàÀ1974ApJ...194..249WPeak>Ÿ¾ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¥M‡sx<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)2124€MorphologyCMosaic namew2@J=YAÈF€@NdÀ´Iè@a­™™™™š@	\(õ\;#×
AۏAõ®ÀÀUEVPA-linear fitNone=c^ÀÀÀN©^Ë;`ÉÚÀ1974ApJ...194..249WPeak=}ó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"õA&…ð<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2125€MorphologyCMosaic namew2@K~XÏ`Þ¼@N˜Ä< +o@a»\(õ@³33333;#×
Bv®B¸ÀÀUEVPA-linear fitNone=RÀÀÀN©^Ë;MÈuÀ1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ÓáÛÔT<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2126€MorphologyCMosaic namew2@IT}îž@Må®±[b@a¡Â\(ö@=p£×
=;#×
ÃR+…AÚ{ÀÀUEVPA-linear fitNone=ÖêÈÀÀÀN©^Ë;@>À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ô\žA<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2127€MorphologyCMosaic namew2@HU®™1ó(@N/M¡q~b@axQë…¸@¸Që…;#×
Ã\(öAý×
ÀÀUEVPA-linear fitNone=‡èÀÀÀN©^Ë;]'ýÀ1974ApJ...194..249WPeak=Ðå`ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'úÎ@ç¶Ù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2128€MorphologyCMosaic namew2@IHšßhïƒ@Nÿ·*XõN@auG®zá@…¸Që…;#×
B=qBÀÀUEVPA-linear fitNone>¾¡ÀÀÀN©^Ë;Eë1À1974ApJ...194..249WPeak<ÌÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¯n%Ý<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)2129€MorphologyCMosaic namew2@J¯*½;'×@Neªcfì}@a®\(õÃ@¸Që…;#×
­³3Bp¤ÀÀUEVPA-linear fitNone=§8ÀÀÀN©^Ë;B¤UÀ1974ApJ...194..249WPeak=¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'æ‰ü'ó<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2130€MorphologyCMosaic namew2@I§õØãù@Mbl—Úï1@a¸?ú(õ\);#×
ÃúáB…ÀÀUEVPA-linear fitNone=›–)ÀÀÀN©^Ë;IÙÓÀ1974ApJ...194..249WPeak=H´9ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"K4K£u<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDÔBpÀÀNew CGPS (Van Eck et al 2020 in prep)2131€MorphologyCMosaic namew2@H^îÙÊÓ0@NˆÏ15˜O@am™™™™š@
=p£×
;#×
Á'G®BL¸RÀÀUEVPA-linear fitNone=§å!ÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ùªä±L <ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2132€MorphologyCMosaic namew2@JC?ɪ-@N>òN*)@a©G®zá@=p£×
=;#×
C"{B
=ÀÀUEVPA-linear fitNone<kíúÀÀÀN©^Ë;RÀ1974ApJ...194..249WPeak>G®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ôíÕjº™<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2133€MorphologyCMosaic namew2@I÷-ËÖk@N ãB¶óC@a¥Â\(ö@\(õ\;#×
ÂمBÀÀUEVPA-linear fitNone=?rqÀÀÀN©^Ë;
ŽÉÀ1974ApJ...194..249WPeak=LÌÍÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"@Ùá†<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2134€MorphologyCMosaic namew2@Iâö	¹íû@NøK¶Üœ@a¤ÌÌÌÌÍ@™™™™™š;#×
ÃFBJ¸ÀÀUEVPA-linear fitNone<'æGÀÀÀN©^Ë:Ó£À1974ApJ...194..249WPeak=å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"B9Þ±à<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEBpÀÀNew CGPS (Van Eck et al 2020 in prep)2135€MorphologyCMosaic namew2@DÏP^v–@M•Ã©Ë@a3×
=p¤¿õ…¸Që…;#×
Âg(öA õÃÀÀUEVPA-linear fitNone=TÔÀÀÀN©^Ë<--ËÀ1974ApJ...194..249WPeak>MÒòÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"hôÁà«W<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)2136€MorphologyCMosaic namex1@CsES1Ê@MÔN¾'<@`÷×
=p¤¿ã
=p£×
;#×
ÂøA.=qÀÀUEVPA-linear fitNone=&óõÀÀÀN©^Ë;Çâ'À1974ApJ...194..249WPeak>Ÿ¾ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¤¹MßX<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)2137€MorphologyCMosaic namex1@F>0*‹B@M®ÌaÊbä@aM\(ö?Ö¸Që…¸;#×
Âè\A\záÀÀUEVPA-linear fitNone>x…ÀÀÀN©^Ë<@ƒÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?",yÔ=H¼<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2138€MorphologyCMosaic namex1@DÄø´M@–@M
£×ý@a2\(õÿõ\(õÃ;#×
Âí{A_…ÀÀUEVPA-linear fitNone=a½ÀÀÀN©^Ë;îàôÀ1974ApJ...194..249WPeak>)ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"hÃîÀÛ©<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)2139€MorphologyCMosaic namex1@B¿PG÷Žë@Lß2ß-ҙ@`ù™™™™šÀ(õ\);#×
»\A=G®ÀÀUEVPA-linear fitNone>܋DÀÀÀN©^Ë<vrÀ1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"'/±¸ô<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2140€MorphologyCMosaic namex1@Cö¾µÅ@L—9ËiòØ@a'33333À=p£×
=;#×
ƒaHA=¸ÀÀUEVPA-linear fitNone>ø¡ÀÀÀN©^Ë<ÆÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¡ÄBU‹<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2141€MorphologyCMosaic namex1@BAßåÏ@MOKų[À@`Ùp£×
=À\(õÃ;#×
ÂÍQìA©
=ÀÀUEVPA-linear fitNone>NøŒÀÀÀN©^Ë;Á¨¬À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"S
Y¥<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)2142€MorphologyCMosaic namex1@E..‡×˜@MsšÎP@a0ÌÌÌÌͿУ×
=p¤;#×
Âßð¤A¤£×ÀÀUEVPA-linear fitNone=êžÀÀÀN©^Ë;U¥¹À1974ApJ...194..249WPeak=¾vÉÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"3‹ìæÐ_<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)2143€MorphologyCMosaic namex1@B°¢	¼ @Mn%G?x•@`ê\(õÿúzáG®;#×
Ã4s3AÄzáÀÀUEVPA-linear fitNone=LƒfÀÀÀN©^Ë;¤*íÀ1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Fm²"ƒ<<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)2144€MorphologyCMosaic namex1@DÀêˆÀh@M†?¦v«@a4(õ\¿øzáG®;#×
Ã;ó3AÞ=qÀÀUEVPA-linear fitNone=JÀÀÀN©^Ë;wÀ1974ApJ...194..249WPeak=ÎÙÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"pý˜¯6<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)2145€MorphologyCMosaic namex1@DOⵤr·@MV…¼3A›@afffff¿ò=p£×
=;#×
Ã	øRAº(öÀÀUEVPA-linear fitNone=¢>ÀÀÀN©^Ë;chñÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Pqh
Ø<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)2146€MorphologyCMosaic namex1@C³UI–ž@MŸ«Kî@a\(õÿþ(õ\);#×
A1¸Aÿ¸ÀÀUEVPA-linear fitNone=Ä»ÀÀÀN©^Ë;Xì–À1974ApJ...194..249WPeak=+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"lNDqu{<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2147€MorphologyCMosaic namex1@C%³än@M³½wuTŽ@`ñë…¸R¿îffffff;#×
ÃTÑìB
¸ÀÀUEVPA-linear fitNone=@x–ÀÀÀN©^Ë;0ò|À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"*"âäœí<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)2148€MorphologyCMosaic namex1@E¦™X¸§@LŽ£ã¡@aJ¸Që…À¸Që…¸;#×
Á¹¸AôáHÀÀUEVPA-linear fitNone<ý`éÀÀÀN©^Ë;6ØoÀ1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¥Z´@ÖÇ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2149€MorphologyCMosaic namex1@D+Kf°@LÞXÿ ù@a$ÌÌÌÌÍÀ£×
=p¤;#×
?œ(öAÄ(öÀÀUEVPA-linear fitNone=fffÀÀÀN©^Ë;€Ç;À1974ApJ...194..249WPeak=™™šÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"'XsÒä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2150€MorphologyCMosaic namex1@E]Ûå»Ë@L·ñrÔz6@aO®záH¿üzáG®{;#×
BßBB33ÀÀUEVPA-linear fitNone=üàÀÀÀN©^Ë;0ò|À1974ApJ...194..249WPeak<í'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?""/¬Ñڊ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2151€MorphologyCMosaic namex1@CΰôûÏG@M2áÊ…@a¸Që…¿ù×
=p£×;#×
ÂÂ×
B®ÀÀUEVPA-linear fitNone=Gy§ÀÀÀN©^Ë;)8À1974ApJ...194..249WPeak=aG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"_%w"·ê<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2152€MorphologyCMosaic namex1@D8`ðjO@LÓ*é¶û@a)¸Që…Àë…¸Qì;#×
Á®B®ÀÀUEVPA-linear fitNone=‰¥eÀÀÀN©^Ë;ÂãÀ1974ApJ...194..249WPeak=£×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"‡^uvø
<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2153€MorphologyCMosaic namex1@CÓ@‹›õ@N"=ͳ2@`ï×
=p¤?íp£×
=q;#×
Ävó3B!¸ÀÀUEVPA-linear fitNone=ü6ÀÀÀN©^Ë;\Û8À1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Õá™]'c<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)2154€MorphologyCMosaic namex1@D뿺|@LÅÜ»iÞû@a&\(õÃÀ¸Që…;#×
Aȏ\BffÀÀUEVPA-linear fitNone='˜‰ÀÀÀN©^Ë;`ÉÚÀ1974ApJ...194..249WPeak=D›¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?" ú²èp<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2155€MorphologyCMosaic namex1@F¡¿CÁ@Mi˜÷pQ@aQ\(ö¿ÈQë…¸R;#×
ÁˆÌÍB¸ÀÀUEVPA-linear fitNone=Dq´ÀÀÀN©^Ë;8'úÀ1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"HG•a\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)2156€MorphologyCMosaic namex1@Eãç%ü@MÓ¶£­@aVáG®{¿ï…¸Që…;#×
ÂS{B	ÀÀUEVPA-linear fitNone=9bÀÀÀN©^Ë;"‡À1974ApJ...194..249WPeak=q©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"qµ€py<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)2157€MorphologyCMosaic namex1@EëÆÇ-@M<½Ÿ†ƒ@aQp£×
=¿âáG®zá;#×
×
B2=qÀÀUEVPA-linear fitNone<¬*ÀÀÀN©^Ë;2éÍÀ1974ApJ...194..249WPeak>"ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Zµ+u‰<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)2158€MorphologyCMosaic namex1@DÓE4^PŠ@L—=‹Ï€@aBfffffÀ¸Që…;#×
ÂfB*(öÀÀUEVPA-linear fitNone<£ÀÀÀN©^Ë:üøÀ1974ApJ...194..249WPeak>m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"¡ŒÕu<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2159€MorphologyCMosaic namex1@EåØ|©@M¬#Á³x@aW33333¿ï®záG®;#×
·=qB¸ÀÀUEVPA-linear fitNone=9bÀÀÀN©^Ë;2BÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"r2ª+><ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGE0BpÀÀNew CGPS (Van Eck et al 2020 in prep)2160€MorphologyCMosaic namex1@G=¦ƒÕ°d@Oz4j3¡@a1™™™™š@¸Që…¸;#×
Âêk…@¹G®ÀÀUEVPA-linear fitNone?GÈKÀÀÀN©^Ë=a†˜À1974ApJ...194..249WPeak=\)ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'…úq<֙<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2161€MorphologyCMosaic namex2@F¸ÜËØ×=@PQÎð@afffff@ð£×
=q;#×
Â@=q@³33ÀÀUEVPA-linear fitNone>iá±ÀÀÀN©^Ë<ÍògÀ1974ApJ...194..249WPeak=áG®ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'KónVÇ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2162€MorphologyCMosaic namex2@G§×PÌ@O4½<Fs@aDõ\)@
p£×
=q;#×
Â÷ÑìAÀÀUEVPA-linear fitNone=Ïv`ÀÀÀN©^Ë<EClÀ1974ApJ...194..249WPeak=ó¶FÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'z­#Q#<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2163€MorphologyCMosaic namex2@GVÓM mè@O\‰ãÉ@a7×
=p¤@p£×
=q;#×
ÁhQìA×
ÀÀUEVPA-linear fitNone>÷ãÒÀÀÀN©^Ë<­«ŸÀ1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'û»/ŸÑ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2164€MorphologyCMosaic namex2@EÑOö´@PO‰Ë(4@`üÌÌÌÌÍ@\(õ\;#×
@(QìAm¸ÀÀUEVPA-linear fitNone=·Š±ÀÀÀN©^Ë;ìé£À1974ApJ...194..249WPeak=©ûçÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'XNçÔÉ\<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2165€MorphologyCMosaic namex2@F¿ÔŒÁ]@NW,ã]h@aRfffff?ò£×
=p¤;#×
ÂH=qA¤õÃÀÀUEVPA-linear fitNone=8{ÝÀÀÀN©^Ë;™Z¯À1974ApJ...194..249WPeak=Ù‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"H»Û±<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2166€MorphologyCMosaic namex2@G§€ò1Vê@NÞà]U…g@aO®záH@×
=p£×;#×
ÂûaHA{®ÀÀUEVPA-linear fitNone=íÀ˜ÀÀÀN©^Ë<-àÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ºå2Sz¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2167€MorphologyCMosaic namex2@Ff
nsa @OÕ¥݆¦@aG®zá@æfffff;#×
ÃAŽ¸RÀÀUEVPA-linear fitNone>žš,ÀÀÀN©^Ë;÷¹àÀ1974ApJ...194..249WPeak<Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'hY˜Ž±Î<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2168€MorphologyCMosaic namex2@GË'ÝI]@O'©Y_(@a)p£×
=@#×
=p¤;#×
Ã@AÂzáÀÀUEVPA-linear fitNone=±ÅÀÀÀN©^Ë;¤UÀ1974ApJ...194..249WPeak=²-ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'~(ÉUàí<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2169€MorphologyCMosaic namex2@DÍ;>Ù]z@NÆÔT7Ag@a\(ö?úÌÌÌÌÌÍ;#×
ÃLð¤A«®ÀÀUEVPA-linear fitNone=¦þrÀÀÀN©^Ë;ºÇÀ1974ApJ...194..249WPeak=‹C–ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ãctä¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)2170€MorphologyCMosaic namex2@D¿
B"Z7@P[Ê´Ã@`ß
=p£×@p£×
=q;#×
"ë…AØffÀÀUEVPA-linear fitNone=Û°`ÀÀÀN©^Ë;w¹àÀ1974ApJ...194..249WPeak=t¼ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'P9Ó3íé<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2171€MorphologyCMosaic namex2@CÄÁ
gã—@OF7VL@`áp£×
=?ý
=p£×
;#×
θRAè=qÀÀUEVPA-linear fitNone=¼³åÀÀÀN©^Ë;ÂãÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¨¬U¢W,<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)2172€MorphologyCMosaic namex2@CD:2Ü@NÖÙëuòÐ@`Ùp£×
=?ó¸Që…;#×
Ãé`AèÌÍÀÀUEVPA-linear fitNone<åÉÀÀÀN©^Ë;c^À1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'½¸Y¬¡<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)2173€MorphologyCMosaic namex2@F2Ðm7Dã@O\'>št@afffff@
p£×
=q;#×
Ã
AÊ=qÀÀUEVPA-linear fitNone=%1ÀÀÀN©^Ë;‡ü¹À1974ApJ...194..249WPeak=ë…ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ñ»«4<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2174€MorphologyCMosaic namex2@F«–,4\@Oa
c—`1@a&záG®@Që…¸R;#×
 ®BÀÀUEVPA-linear fitNone=¬þ›ÀÀÀN©^Ë;ÂãÀ1974ApJ...194..249WPeak=Y‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ŽSԋ¢	<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2175€MorphologyCMosaic namex2@DŸ.€·ƒ@OåÁ)U@`ø@…¸Që…;#×
Ã6#×B(öÀÀUEVPA-linear fitNone=ø¶ÀÀÀN©^Ë;ùÆÀ1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¦e¤¶ç%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)2176€MorphologyCMosaic namex2@HI;¹z]@OiVÑOiT@aNzáG®@W
=p£×;#×
ÂF¸AÐzáÀÀUEVPA-linear fitNone<"ßÎÀÀÀN©^Ë;1šAÀ1974ApJ...194..249WPeak>.{ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'‹Ž›œ[<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2177€MorphologyCMosaic namex2@GL+…\ŒJ@O­µ8ÁՀ@a,£×
=q@\(õ\;#×
AK
=B£×ÀÀUEVPA-linear fitNone<­®ÀÀÀN©^Ë;@>À1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'u'}š>Â<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2178€MorphologyCMosaic namex2@FÒ,YèR™@N¹i|ä@aS…¸Qì?ô;#×
ÃC×BzáÀÀUEVPA-linear fitNone<x7µÀÀÀN©^Ë:ïܜÀ1974ApJ...194..249WPeak=ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"	tYèƒ:<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2179€MorphologyCMosaic namex2@F0CÍn:©@N0W†Ü±.@a=¸Që…?󙙙™™š;#×
Ä9+…B"×
ÀÀUEVPA-linear fitNone=˜ÝÀÀÀN©^Ë;Z¯À1974ApJ...194..249WPeak=m'hÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'új¸~L<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2180€MorphologyCMosaic namex2@G	5Ì$™4@O)¿˜Z{@a6=p£×
@
™™™™™š;#×
ö±ìB@ë…ÀÀUEVPA-linear fitNone=Ù÷ùÀÀÀN©^Ë;bÁ+À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?' ùi'H§<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2181€MorphologyCMosaic namex2@FPrAæX¿@O¯BW··@a®záH@ffffff;#×
â!HB>=qÀÀUEVPA-linear fitNone=8GoÀÀÀN©^Ë;
GíÀ1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'t§*†%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2182€MorphologyCMosaic namex2@C¿Bíxv@O_Tg^%@`ÙG®zá@ÌÌÌÌÌÍ;#×
B
=B;záÀÀUEVPA-linear fitNone<ö©?ÀÀÀN©^Ë;0ò|À1974ApJ...194..249WPeak=¶E¢ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ŽúýîÝå<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)2183€MorphologyCMosaic namex2@FãQK:Q@Ob[4;É}@a+…¸Qì@
(õ\);#×
ÃHž¸B9£×ÀÀUEVPA-linear fitNone<¦µÀÀÀN©^Ë;,\À1974ApJ...194..249WPeak>ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ã‰¦ˆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEåBpÀÀNew CGPS (Van Eck et al 2020 in prep)2184€MorphologyCMosaic namex2@Hjâh×@O Eñen™@aZáG®{@G®záH;#×
Â
=B=qÀÀUEVPA-linear fitNone<×I(ÀÀÀN©^Ë;çÀ1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¤60Q\Y<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2185€MorphologyCMosaic namex2@F"ðŽ«Ø@OÓáé1͈@azáG®@(õ\);#×
Ât
=B#QìÀÀUEVPA-linear fitNone<²ªãÀÀÀN©^Ë;†À1974ApJ...194..249WPeak=Ý/ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'hér	%<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2186€MorphologyCMosaic namex2@G…m="ù%@NØ·
s&Ô@aLõ\)@;#×
ÃExRBÀÀUEVPA-linear fitNone=ÅXÀÀÀN©^Ë;†À1974ApJ...194..249WPeak=‰7LÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'½2ú‹'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGEkBpÀÀNew CGPS (Van Eck et al 2020 in prep)2187€MorphologyCMosaic namex2@@»år-Zf@Nà@Þ2(@`Ÿ×
=p¤¿ð(õ\);#×
ÂO
=AzáÀÀUEVPA-linear fitNone>é_îÀÀÀN©^Ë<')‰À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"ÑÕ¤<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)2188€MorphologyCMosaic namey1@AÑjÊ^ˆ@Mg¾\!Ý@`Ð(õ\À
=p£×
;#×
Â(öA{\)ÀÀUEVPA-linear fitNone>ÚÎîÀÀÀN©^Ë<X¤À1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"IU¤ 8<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)2189€MorphologyCMosaic namey1@@½!ÜT+ð@N¦Ò%G@` (õ\¿ðffffff;#×
Ã&ó3ATQìÀÀUEVPA-linear fitNone?@öÀÀÀN©^Ë<c¼ÓÀ1974ApJ...194..249WPeak=oÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ü,Qà?<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)2190€MorphologyCMosaic namey1@=ýe,
""@O8Tr°Fˆ@`XzáG®?ã®záG®;#×
ÃLð¤Ar{ÀÀUEVPA-linear fitNone>L <ÀÀÀN©^Ë;ö¾8À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'œ+ÐQ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)2191€MorphologyCMosaic namey1@>"-G5@NˆúxÙÉ@`dÌÌÌÌÍ¿æffffff;#×
ÂizáAŽzáÀÀUEVPA-linear fitNone=ù«óÀÀÀN©^Ë;°ž™À1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ù›RŽˆ/<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)2192€MorphologyCMosaic namey1@>C>›¨$Œ@NÌüîÀ{ñ@`c…¸Qì¿ÄzáG®{;#×
Ã\)AtÌÍÀÀUEVPA-linear fitNone>)ÏWÀÀÀN©^Ë<ÙýÀ1974ApJ...194..249WPeak=%ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Á4QVH<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)2193€MorphologyCMosaic namey1@B9×4ÿ»ç@M¸±ñÝW@`ՙ™™™š¿ô(õ\);#×
ÂÛÇ®A×
ÀÀUEVPA-linear fitNone=OLnÀÀÀN©^Ë;ÊÕ|À1974ApJ...194..249WPeak>1'ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"('ùŽ5<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)2194€MorphologyCMosaic namey1@B´ïKÓ
@NF-ä%J@`Äõ\)¿Ñ™™™™™š;#×
"\A»ë…ÀÀUEVPA-linear fitNone=³bcÀÀÀN©^Ë;³=°À1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ò9¯:Ø=<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)2195€MorphologyCMosaic namey1@?—tÑ)œ@O<òԏ7(@`g
=p£×?èõ\(ö;#×
'LÍBG®ÀÀUEVPA-linear fitNone=´hˆÀÀÀN©^Ë;tsÀ1974ApJ...194..249WPeak='ïžÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'šs±t¶³<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)2196€MorphologyCMosaic namey1@?ƼËé2@Mvÿï³@`'fffffÀ333333;#×
ÂúšB£×ÀÀUEVPA-linear fitNone=³úÀÀÀN©^Ë;ñÀ1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"C1f{üÉ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)2197€MorphologyCMosaic namey1@@y^{"=@NYVë~½@`"…¸Qì¿äõ\(ö;#×
ÂÚ½qBG®ÀÀUEVPA-linear fitNone<ã}éÀÀÀN©^Ë;@>À1974ApJ...194..249WPeak=ãSøÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ëë¬$–<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)2198€MorphologyCMosaic namey1@>$mЁˆ@O	g{}@`]\(ö?Ñë…¸Qì;#×
Âܞ¸AÿG®ÀÀUEVPA-linear fitNone=SzÀÀÀN©^Ë;ª;À1974ApJ...194..249WPeak=Ÿ¾wÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'¬¹££T<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)2199€MorphologyCMosaic namey1@B9$KÓ¡@MótYš!@`ÐQë…¸¿ê¸Që…¸;#×
ÃB™šÀÀUEVPA-linear fitNone=E—NÀÀÀN©^Ë;>
íÀ1974ApJ...194..249WPeak=ƒoÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"È}Fâ6<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)2200€MorphologyCMosaic namey1@?5|¾µu@Nà˜–yrð@`p?¼(õ\);#×
Â2ffB…ÀÀUEVPA-linear fitNone=/ÂeÀÀÀN©^Ë;)8À1974ApJ...194..249WPeak=…¸ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ºJŠÑ±œ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)2201€MorphologyCMosaic namey1@@ÜÆÎ&Ç&@MԞþW"Â@`©™™™™š¿øQë…¸R;#×
BŽÂAüÌÍÀÀUEVPA-linear fitNone>KÛ¡ÀÀÀN©^Ë;¯¢ðÀ1974ApJ...194..249WPeak<å`BÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"˜Yu
ï<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)2202€MorphologyCMosaic namey1@@Ðm."qX@Mdµrq)"@`°õ\)Àë…¸Qì;#×
Â×£×B)QìÀÀUEVPA-linear fitNone=;÷'ÀÀÀN©^Ë;fÀ1974ApJ...194..249WPeak=›¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"JE>Ö<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)2203€MorphologyCMosaic namey1@@d/AÑ@NvÃX
Ñ\@`"£×
=q¿áë…¸Qì;#×
A™G®B×
ÀÀUEVPA-linear fitNone=ŒçÀÀÀN©^Ë;9w…À1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'àA-‰¬¾<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)2204€MorphologyCMosaic namey1@@ôÂ|ºl@NˆÓ¸mÖ@`¨ÌÌÌÌÍ¿òffffff;#×
B¨LÍB£×ÀÀUEVPA-linear fitNone=w1ÀÀÀN©^Ë;%&–À1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Ó\Y·<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)2205€MorphologyCMosaic namey1@=¯â™èÚ@N»þê^@`\(õ\¿×
=p£×
;#×
Ãb5ÃB6{ÀÀUEVPA-linear fitNone=&•–ÀÀÀN©^Ë;^҉À1974ApJ...194..249WPeak=º^5ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ç=<Å<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)2206€MorphologyCMosaic namey1@A£µ²¿ª)@L×"¾¿@`ÖáG®{À	;#×
Ã"®BH£×ÀÀUEVPA-linear fitNone=ÚQÀÀÀN©^Ë;Q·À1974ApJ...194..249WPeak=ÀƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"…ªnێQ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF_BpÀÀNew CGPS (Van Eck et al 2020 in prep)2207€MorphologyCMosaic namey1@?'í
~"@P¾ƒa<@`[
=p£×@(õ\);#×
Âų3Ap(öÀÀUEVPA-linear fitNone>jB¯ÀÀÀN©^Ë< äÀ1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ZˆžhöL<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDµBpÀÀNew CGPS (Van Eck et al 2020 in prep)2208€MorphologyCMosaic namey2@>½Íö!)@OÔô»öâ@`XzáG®?þ(õ\);#×
Ãc=qA'£×ÀÀUEVPA-linear fitNone='ÃÊÀÀÀN©^Ë;Ç:½À1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'h'¨†b6<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)2209€MorphologyCMosaic namey2@@Òxšò	î@Pyª@`|Që…¸@ÌÌÌÌÌÍ;#×
Á(öA—p¤ÀÀUEVPA-linear fitNone=¾aÐÀÀÀN©^Ë;™Z¯À1974ApJ...194..249WPeak=TýôÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ZQ
N?€<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDµBpÀÀNew CGPS (Van Eck et al 2020 in prep)2210€MorphologyCMosaic namey2@@¿®®¼@P¾A©@`g\(õ@
=p£×
;#×
Â
ÌÍA–õÃÀÀUEVPA-linear fitNone=U›=ÀÀÀN©^Ë;‹C–À1974ApJ...194..249WPeak=¬1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Uö¤E<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDµBpÀÀNew CGPS (Van Eck et al 2020 in prep)2211€MorphologyCMosaic namey2@@mY7Œ}c@Puù·›@`m\(ö@záG®;#×
´uÃA¹™šÀÀUEVPA-linear fitNone<ÒóÀÀÀN©^Ë;?]yÀ1974ApJ...194..249WPeak=ñ©üÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Jm'ªX<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDµBpÀÀNew CGPS (Van Eck et al 2020 in prep)2212€MorphologyCMosaic namey2@?@³dgÁ'@O¯àfÝí@`bzáG®?ú¸Që…¸;#×
Ãw¸Aª\ÀÀUEVPA-linear fitNone=DÙÀÀÀN©^Ë;—·AÀ1974ApJ...194..249WPeak=ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'tt4I-Í<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGBpÀÀNew CGPS (Van Eck et al 2020 in prep)2213€MorphologyCMosaic namey2@BDm?4@P:3CÍáÓ@`"záG®@…¸Që…;#×
ÂÎ\)A´áHÀÀUEVPA-linear fitNone=¥u:ÀÀÀN©^Ë;~ï_À1974ApJ...194..249WPeak=@ƒÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'7|e"<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2214€MorphologyCMosaic namey2@BªàUåÃ@PFlPA@`¨Që…¸@(õ\);#×
Áñ×
A¬£×ÀÀUEVPA-linear fitNone=KûÀÀÀN©^Ë;‹ë[À1974ApJ...194..249WPeak=Ù‡ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'JÀ¯»Ù<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2215€MorphologyCMosaic namey2@Cwº\{D¿@O°¡Gl˜E@`ɏ\(ö@®záG®;#×
"\A¢\ÀÀUEVPA-linear fitNone>À4nÀÀÀN©^Ë<FÀ1974ApJ...194..249WPeak<ě¦ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'t5ÔëXY<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGG3BpÀÀNew CGPS (Van Eck et al 2020 in prep)2216€MorphologyCMosaic namey2@C–Tå¨¦@PË
¶TZ@`¿\(õ@áG®zá;#×
ÅlÍAðQìÀÀUEVPA-linear fitNone>ƒ'ÀÀÀN©^Ë;—·AÀ1974ApJ...194..249WPeak=,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'I6ޅŸõ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2217€MorphologyCMosaic namey2@A¬žÁ°@P8Ž<%yª@`‰p£×
=@
G®záH;#×
Ã#AəšÀÀUEVPA-linear fitNone=æffÀÀÀN©^Ë;•¿ðÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'8wHñÏÍ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2218€MorphologyCMosaic namey2@@îo»}[@OÀ˜×¿ä@`"záG®@(õ\);#×
Ã1nAÂ=qÀÀUEVPA-linear fitNone>|ãÀÀÀN©^Ë;ºs.À1974ApJ...194..249WPeak<ýó¶ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'opm!<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDµBpÀÀNew CGPS (Van Eck et al 2020 in prep)2219€MorphologyCMosaic namey2@@AEçvAÆ@OÂÛm7ÄÔ@`që…¸R?ÿ™™™™™š;#×
×
B=qÀÀUEVPA-linear fitNone=ÜRçÀÀÀN©^Ë;LxêÀ1974ApJ...194..249WPeak<õÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'nXðÃåä<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDµBpÀÀNew CGPS (Van Eck et al 2020 in prep)2220€MorphologyCMosaic namey2@AÆ[øK%@P'莍6@`ŽáG®{@\(õ;#×
Ã=œ)AïG®ÀÀUEVPA-linear fitNone<šé%ÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak>;dZÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'BvRÁEÌ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2221€MorphologyCMosaic namey2@AÍè@PgS´ˆËõ@`r¸Që…@½p£×
=;#×
B¾#×B{ÀÀUEVPA-linear fitNone=šnÀÀÀN©^Ë;<¾bÀ1974ApJ...194..249WPeak=<jÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'	×ÿž<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)2222€MorphologyCMosaic namey2@@çÕ}Ti@O{drbœô@`‰G®zá?ú;#×
ÃF0¤B(p¤ÀÀUEVPA-linear fitNone=h¼ÀÀÀN©^Ë;TýôÀ1974ApJ...194..249WPeak=yÛ#ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'…–PŠá<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)2223€MorphologyCMosaic namey2@A
¡J0P@O½´¬øœç@`‡®záH@=p£×
=;#×
B-¸RB
=ÀÀUEVPA-linear fitNone=-ՑÀÀÀN©^Ë;#×
À1974ApJ...194..249WPeak=‡+ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'oÿýOÆ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDµBpÀÀNew CGPS (Van Eck et al 2020 in prep)2224€MorphologyCMosaic namey2@B£³¸V¯@PHxL›Ý@`…¸Qì@õ\(ö;#×
Ã~O\B33ÀÀUEVPA-linear fitNone=uyÀÀÀN©^Ë;ÞUÀ1974ApJ...194..249WPeak=¥ãTÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'/
EYÂ<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGD—BpÀÀNew CGPS (Van Eck et al 2020 in prep)2225€MorphologyCMosaic namey2@@ÔE´&Á¼@Pg-J‰@`lQë…¸@u\(ö;#×
BT33B(ë…ÀÀUEVPA-linear fitNone=€§ÆÀÀÀN©^Ë;˜ÝÀ1974ApJ...194..249WPeak=#×
ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'4/=.<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)2226€MorphologyCMosaic namey2@@)'=d¡@Pw3ü»±
@`Y¸Që…@½p£×
=;#×
BºuÃB×
ÀÀUEVPA-linear fitNone=]$žÀÀÀN©^Ë:úX÷À1974ApJ...194..249WPeak=¥ãÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Õßj<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)2227€MorphologyCMosaic namey2@@Ÿƒ±"@O/s4$æ6@`w®záH?êffffff;#×
Â[™šB'¸RÀÀUEVPA-linear fitNone<ƒ{JÀÀÀN©^Ë;$À1974ApJ...194..249WPeak>,1ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'Ÿ:›Û÷<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)2228€MorphologyCMosaic namey2@?5šät@Oÿùº
ÃG@`[×
=p¤@¸Që…;#×
Ã4ž¸B@£×ÀÀUEVPA-linear fitNone=ìôÀÀÀN©^Ë;nÀ1974ApJ...194..249WPeak=PÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'[[Õèô<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGDµBpÀÀNew CGPS (Van Eck et al 2020 in prep)2229€MorphologyCMosaic namey2@CkÜK@O!ÃÐGeü@`Öfffff?ü£×
=p¤;#×
³k…BGffÀÀUEVPA-linear fitNone=gßãÀÀÀN©^Ë;ñÀ1974ApJ...194..249WPeak=49XÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'£³+¢¯<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF~BpÀÀNew CGPS (Van Eck et al 2020 in prep)2230€MorphologyCMosaic namey2@M܇iˆ@K$Ÿ¸@b†záG®?éë…¸Qì;#×
B33A@QìÀÀUEVPA-linear fitNone<ª:ÒÀÀÀN©^Ë<C–À1974ApJ...194..249WPeak>ÔzáÀÀÀN©^ËÀÀÀÀÀÀÀÀ?"Uùýí$<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGJBpÀÀNew CGPS (Van Eck et al 2020 in prep)B0355+54€PulsarMorphologyNMosaic nameu1@rÝg±ŽU@;`²™½Më@Pmp£×
=À\(õ;#×
ÃB³3B.záÀÀUEVPA-linear fitNone;:ÇÀÀÀN©^Ë;±…À1974ApJ...194..249WPeak?8ÔþÀÀÀN©^ËÀÀÀÀÀÀÀÀ?¡ð#6Xoi<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGOIBpÀÀNew CGPS (Van Eck et al 2020 in prep)J2007+2722€PulsarMorphologyCMosaic namer1@så¢)›€£@G^eqr0)@V@Që…¸¿ô=p£×
=;#×
Ã
×
AÅ33ÀÀUEVPA-linear fitNone<·`ÀÀÀN©^Ë;W
À1974ApJ...194..249WPeak>Ÿ¾ÀÀÀN©^ËÀÀÀÀÀÀÀÀ?–§§ ôCt<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGF"BpÀÀNew CGPS (Van Eck et al 2020 in prep)B2111+46€PulsarMorphologyNMosaic namel1@uñ"áÖô@Nžðs¹ü†@Z¨õ\)@®záG®;#×
ÃL.@Ô(öÀÀUEVPA-linear fitNone<¿ÆTÀÀÀN©^Ë<_À1974ApJ...194..249WPeak>ºáHÀÀÀN©^ËÀÀÀÀÀÀÀÀ?'ѧw˜'<ƒûsN©^ËN§À'N«oJäáÀÀÀDRAO-STÀGGqBpÀÀNew CGPS (Van Eck et al 2020 in prep)J2229+6114€PulsarMorphologyRSPMosaic nameg2
